A Java Math.BigDecimal Implementation of Core Mathematical Functions

The mathematical functions log(x), exp(x), root[n]x, sin(x), cos(x), tan(x), arcsin(x), arctan(x), x^y, sinh(x), cosh(x), tanh(x) and Gamma(x) have been implemented for arguments x in the real domain in a native Java library on top of the multi-precision BigDecimal representation of floating point numbers. This supports scientific applications where more than the double precision accuracy of the library of the Standard Edition is desired. The full source code is made available under the LGPL v3.0.

==> anc/Makefile <==
all: org-nevec-rjm-5.315.jar

org-nevec-rjm-5.315.jar: src/main/java/org/nevec/rjm/*.java src/test/java/org/nevec/rjm/*.java
	mvn -B package
	ln -s target/$@ .

#	- javadoc -Xdoclint:none -sourcepath . -private -d html org.nevec.rjm
doc:
	- javadoc -sourcepath src/main/java -private -d doc org.nevec.rjm

distclean:
	rm -rf doc target src/main/java/org/nevec/rjm/*.class


==> anc/Makefile.am <==
AUTOMAKE_OTPIONS =
ACLOCAL_AMFLAGS = ${ACLOCAL_FLAGS}

# SUBDIRS = .

BUILT_SOURCES =
all-local: org-nevec-rjm-5.315.jar

# could add -q as mvn argument to be more silent
org-nevec-rjm-5.315.jar :
	mvn -B package
	ln -s target/$@ .

#	- javadoc -Xdoclint:none -sourcepath . -private -d html org.nevec.rjm
doc:
	- javadoc -sourcepath src/main/java -private -d doc org.nevec.rjm

distclean-local:
	-cd $(abs_builddir) && mvn clean
	-cd $(abs_builddir) && rm -rf doc target
	-cd $(abs_builddir) && rm Makefile.in configure

install-exec-hook:



==> anc/configure.ac <==
#                                               -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.

AC_PREREQ([2.68])
AC_INIT([org-nevec-rjm], [5.315], [mathar@mpia.de],,[https://arxiv.org/abs/0909.3030])
AC_CONFIG_SRCDIR([src])
AM_INIT_AUTOMAKE([no-define foreign subdir-objects])

LT_INIT
AC_PROG_INSTALL

AC_CONFIG_FILES([Makefile])

AC_OUTPUT


==> anc/pom.xml <==
<project xmlns="http://maven.apache.org/POM/4.0.0" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"
  xsi:schemaLocation="http://maven.apache.org/POM/4.0.0 http://maven.apache.org/maven-v4_0_0.xsd">
  <modelVersion>4.0.0</modelVersion>
  <groupId>org.nevec.rjm</groupId>
  <artifactId>org-nevec-rjm</artifactId>
  <packaging>jar</packaging>
  <version>5.315</version>
  <name>BigDecimalMath</name>
  <url>http://maven.apache.org</url>

    <properties>
<!--
        <project.java.version>1.8</project.java.version>
        <project.build.sourceEncoding>UTF-8</project.build.sourceEncoding>
        <project.reporting.outputEncoding>UTF-8</project.reporting.outputEncoding>
-->
        <project.build.sourceEncoding>US-ASCII</project.build.sourceEncoding>
        <project.reporting.outputEncoding>US-ASCII</project.reporting.outputEncoding>
    </properties>


  <dependencies>
        <dependency>
            <groupId>junit</groupId>
            <artifactId>junit</artifactId>
            <version>4.13.2</version>
            <scope>test</scope>
        </dependency>

  </dependencies>

  <build>
    <resources> 
        <resource>
                <directory>src/main/java</directory>
                <includes>
                    <include>**/*.java</include>
                </includes>
        </resource>
    </resources>

    <plugins>
      <plugin>
        <groupId>org.apache.maven.plugins</groupId>

        <artifactId>maven-jar-plugin</artifactId>
        <!-- version 3.3.0 won't work on the mvn of Centos7 -->
        <version>3.5.0</version>
        <configuration>
          <archive>
            <manifest>
              <addClasspath>true</addClasspath>
<!--
                          <mainClass>org.nevec.rjm.GuessPRec</mainClass>
                          <mainClass>org.nevec.rjm.Wigner3jGUI</mainClass>
-->
            </manifest>
          </archive>
        </configuration>
      </plugin>

      <!-- create also a fat jar with all dependencies bundled in
      -->
      <plugin>
        <groupId>org.apache.maven.plugins</groupId>
        <artifactId>maven-assembly-plugin</artifactId>
        <version>3.8.0</version>
        <configuration>
            <descriptorRefs>
                <descriptorRef>jar-with-dependencies</descriptorRef>
            </descriptorRefs>
        </configuration>
        <executions>
            <execution>
                <id>assemble-all</id>
                <phase>package</phase>
                <goals>
                    <goal>single</goal>
                </goals>
            </execution>
        </executions>

      </plugin>

      <plugin>
        <groupId>org.apache.maven.plugins</groupId>
        <artifactId>maven-compiler-plugin</artifactId>
        <version>3.15.0</version>
        <configuration>
          <!--
          <source> 1.8</source>
          <target> 1.8</target>
          -->
          <release>8</release>
        </configuration>
      </plugin>

    </plugins>
  </build>

</project>


==> anc/src/main/java/org/nevec/rjm/Bernoulli.java <==
package org.nevec.rjm ;

import java.util.* ;
import java.math.* ;


/** Bernoulli numbers.
* @since 2006-06-25
* @author Richard J. Mathar
*/
public class Bernoulli
{
	/*
	* The list of all Bernoulli numbers as a vector, n=0,2,4,....
	*/
	static Vector<Rational> a = new Vector<Rational>() ;

	public Bernoulli()
	{
		if ( a.size() == 0 )
		{
			a.add(Rational.ONE) ;
			a.add(new Rational(1,6)) ;
		}
	}

	/** Set a coefficient in the internal table.
	* @param n the zero-based index of the coefficient. n=0 for the constant term. 
	* @param value the new value of the coefficient.
	*/
	protected void set(final int n, final Rational value)
	{
		final int nindx = n /2 ;
		if ( nindx < a.size())
			a.set(nindx,value) ;
		else
		{
			while ( a.size() < nindx )
				a.add( Rational.ZERO ) ;
			a.add(value) ;
		}
	}

	/** The Bernoulli number at the index provided.
	* @param n the index, non-negative.
	* @return the B_0=1 for n=0, B_1=-1/2 for n=1, B_2=1/6 for n=2 etc
	*/
	public Rational at(int n)
	{
		if ( n == 1)
			return(new Rational(-1,2)) ;
		else if ( n % 2 != 0 )
			return Rational.ZERO ;
		else
		{
			final int nindx = n /2 ;
			if( a.size() <= nindx )
			{
					for(int i= 2*a.size() ; i <= n; i+= 2)
						set(i, doubleSum(i) ) ;
			}
			return a.elementAt(nindx) ;
		}
	}

	/* Generate a new B_n by a standard double sum.
	* @param n The index of the Bernoulli number.
	* @return The Bernoulli number at n.
	*/
	private Rational doubleSum(int n)
	{
		Rational resul = Rational.ZERO ;
		for(int k=0 ; k <= n ; k++)
		{
			Rational jsum = Rational.ZERO ;
			BigInteger bin = BigInteger.ONE ;
			for(int j=0 ; j <= k ; j++)
			{
				BigInteger jpown = (BigInteger.valueOf(j)).pow(n);
				if ( j % 2 == 0)
					jsum = jsum.add(bin.multiply(jpown)) ;
				else
					jsum = jsum.subtract(bin.multiply(jpown)) ;

				/* update binomial(k,j) recursively
				*/
				bin = bin.multiply( BigInteger.valueOf(k-j)). divide( BigInteger.valueOf(j+1) ) ;
			}
			resul = resul.add(jsum.divide(BigInteger.valueOf(k+1))) ;
		}
		return resul ;
	}



} /* Bernoulli */


==> anc/src/main/java/org/nevec/rjm/BigComplex.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.security.* ;
import java.util.* ;
import java.math.* ;


/** Complex numbers with BigDecimal real and imaginary components
* @since 2008-10-26
* @author Richard J. Mathar
*/
public class BigComplex
{
	/** real part
	*/
	BigDecimal re ;

	/** imaginary part
	*/
	BigDecimal im ;

	/** The constant that equals zero
	*/
	final static BigComplex ZERO = new BigComplex(BigDecimal.ZERO, BigDecimal.ZERO) ;

	/** Default ctor equivalent to zero.
	*/
	public BigComplex()
	{
		re= BigDecimal.ZERO ;
		im= BigDecimal.ZERO ;
	}

	/** ctor with real and imaginary parts
	* @param x real part
	* @param y imaginary part
	*/
	public BigComplex( BigDecimal x, BigDecimal y)
	{
		re=x ;
		im=y ;
	}

	/** ctor with real part.
	* @param x real part.
	* The imaginary part is set to zero.
	*/
	public BigComplex( BigDecimal x )
	{
		re=x ;
		im= BigDecimal.ZERO ;
	}

	/** ctor with real and imaginary parts
	* @param x real part
	* @param y imaginary part
	*/
	public BigComplex( double x, double y)
	{
		re= new BigDecimal(x) ;
		im= new BigDecimal(y) ;
	}

	/** Multiply with another BigComplex
	* @param oth The BigComplex which is a factor in the product
	* @param mc Defining precision and rounding mode
	* @return This multiplied by oth
	* @since 2010-07-19 implemented with 3 multiplications and 5 additions/subtractions
	*/
	BigComplex multiply(final BigComplex oth, MathContext mc)
	{
		final BigDecimal a = re.add(im).multiply(oth.re) ;
		final BigDecimal b = oth.re.add(oth.im).multiply(im) ;
		final BigDecimal c = oth.im.subtract(oth.re).multiply(re) ;
		final BigDecimal x = a.subtract(b,mc) ;
		final BigDecimal y = a.add(c,mc) ;
		return new BigComplex(x,y) ;
	}

	/** Add a BigDecimal
	* @param oth the value to be added to the real part.
	* @return this added to oth
	*/
	BigComplex add(final BigDecimal oth)
	{
		final BigDecimal x = re.add(oth) ;
		return new BigComplex(x,im) ;
	}

	/** Subtract another BigComplex
	* @param oth the value to be subtracted from this.
	* @return this minus oth
	*/
	BigComplex subtract(final BigComplex oth)
	{
		final BigDecimal x = re.subtract(oth.re) ;
		final BigDecimal y = im.subtract(oth.im) ;
		return new BigComplex(x,y) ;
	}

	/** Complex-conjugation
	* @return the complex conjugate of this.
	*/
	BigComplex conj()
	{
		return new BigComplex(re,im.negate()) ;
	}

	/** The absolute value squared.
	* @return The sum of the squares of real and imaginary parts.
	* This is the square of BigComplex.abs() .
	*/
	BigDecimal norm()
	{
		return re.multiply(re).add(im.multiply(im)) ;
	}

	/** The absolute value.
	* @param mc The mathematical context (precision) to be used for rounding.
	* @return the square root of the sum of the squares of real and imaginary parts.
	* @since 2008-10-27
	*/
	BigDecimal abs(MathContext mc)
	{
		return BigDecimalMath.sqrt(norm(),mc) ;
	}

	/** The square root.
	* @param mc The mathematical context (precision) to be used for rounding.
	* @return the square root of the this.
	*   The branch is chosen such that the imaginary part of the result has the
	*   same sign as the imaginary part of this.
	* Tim Ahrendt, <a href="http://dx.doi.org/10.1145/236869.236924">Fast High-precision computation of complex square roots</a>,
	*    ISSAC 1996 p142-149.
	* @since 2008-10-27  
	*/
	BigComplex sqrt(MathContext mc)
	{
		final BigDecimal half = new BigDecimal("2") ;
		/* compute l=sqrt(re^2+im^2), then u=sqrt((l+re)/2)
		* and v= +- sqrt((l-re)/2 as the new real and imaginary parts.
		*/
		final BigDecimal l = abs(mc) ;
		if ( l.compareTo(BigDecimal.ZERO) == 0 )
			return new BigComplex( BigDecimalMath.scalePrec(BigDecimal.ZERO,mc),
						BigDecimalMath.scalePrec(BigDecimal.ZERO,mc) ) ;
		final BigDecimal u = BigDecimalMath.sqrt( l.add(re).divide(half,mc), mc );
		final BigDecimal v = BigDecimalMath.sqrt( l.subtract(re).divide(half,mc), mc );
		if ( im.compareTo(BigDecimal.ZERO)>= 0 )
			return new BigComplex(u,v) ;
		else
			return new BigComplex(u,v.negate()) ;
	}

	/** The inverse of this.
	* @param mc The mathematical context (precision) to be used for rounding.
	* @return 1/this
	*/
	BigComplex inverse(MathContext mc)
	{
		final BigDecimal hyp = norm() ;
		/* 1/(x+iy)= (x-iy)/(x^2+y^2 */
		return new BigComplex( re.divide(hyp,mc), im.divide(hyp,mc).negate() ) ;
	}

	/** Divide through another BigComplex number.
	* @param oth The divisors of the division.
	* @param mc The mathematical context (precision) to be used for rounding.
	* @return this/oth
	*/
	BigComplex divide(BigComplex oth, MathContext mc)
	{
		/* lazy implementation: (x+iy)/(a+ib)= (x+iy)* 1/(a+ib) */
		return multiply(oth.inverse(mc),mc) ;
	}

	/** Human-readable Fortran-type display
	* @return real and imaginary part in parenthesis, divided by a comma.
	*/
	public String toString()
	{
		return "("+re.toString()+","+im.toString()+")" ;
	}

	/** Human-readable Fortran-type display
	* @param mc The mathematical context (precision) to be used for rounding.
	* @return real and imaginary part in parenthesis, divided by a comma.
	*/
	public String toString(MathContext mc)
	{
		return "("+re.round(mc).toString()+","+im.round(mc).toString()+")" ;
	}


} /* BigComplex */


==> anc/src/main/java/org/nevec/rjm/BigDecimalMath.java <==
package org.nevec.rjm ;

import java.security.* ;
import java.util.* ;
import java.math.* ;


/** BigDecimal special functions.
* <a href="http://arxiv.org/abs/0908.3030">A Java Math.BigDecimal Implementation of Core Mathematical Functions</a>
* @since 2009-05-22
* @author Richard J. Mathar
* <a href="http://apfloat.org/">apfloat</a>
* <a href="http://dfp.sourceforge.net/">dfp</a>
* <a href="http://jscience.org/">JScience</a>
*/
public class BigDecimalMath
{

	/** The base of the natural logarithm in a predefined accuracy.
	* http://www.cs.arizona.edu/icon/oddsends/e.htm
	* The precision of the predefined constant is one less than
	* the string's length, taking into account the decimal dot.
	* static int E_PRECISION = E.length()-1 ;
	*/
	static BigDecimal E = new BigDecimal("2.71828182845904523536028747135266249775724709369995957496696762772407663035354"+
"759457138217852516642742746639193200305992181741359662904357290033429526059563"+
"073813232862794349076323382988075319525101901157383418793070215408914993488416"+
"750924476146066808226480016847741185374234544243710753907774499206955170276183"+
"860626133138458300075204493382656029760673711320070932870912744374704723069697"+
"720931014169283681902551510865746377211125238978442505695369677078544996996794"+
"686445490598793163688923009879312773617821542499922957635148220826989519366803"+
"318252886939849646510582093923982948879332036250944311730123819706841614039701"+
"983767932068328237646480429531180232878250981945581530175671736133206981125099"+
"618188159304169035159888851934580727386673858942287922849989208680582574927961"+
"048419844436346324496848756023362482704197862320900216099023530436994184914631"+
"409343173814364054625315209618369088870701676839642437814059271456354906130310"+
"720851038375051011574770417189861068739696552126715468895703503540212340784981"+
"933432106817012100562788023519303322474501585390473041995777709350366041699732"+
"972508868769664035557071622684471625607988265178713419512466520103059212366771"+
"943252786753985589448969709640975459185695638023637016211204774272283648961342"+
"251644507818244235294863637214174023889344124796357437026375529444833799801612"+
"549227850925778256209262264832627793338656648162772516401910590049164499828931") ;

	/** Euler's constant Pi.
	* http://www.cs.arizona.edu/icon/oddsends/pi.htm
	*/
	static BigDecimal PI = new BigDecimal("3.14159265358979323846264338327950288419716939937510582097494459230781640628620"+
"899862803482534211706798214808651328230664709384460955058223172535940812848111"+
"745028410270193852110555964462294895493038196442881097566593344612847564823378"+
"678316527120190914564856692346034861045432664821339360726024914127372458700660"+
"631558817488152092096282925409171536436789259036001133053054882046652138414695"+
"194151160943305727036575959195309218611738193261179310511854807446237996274956"+
"735188575272489122793818301194912983367336244065664308602139494639522473719070"+
"217986094370277053921717629317675238467481846766940513200056812714526356082778"+
"577134275778960917363717872146844090122495343014654958537105079227968925892354"+
"201995611212902196086403441815981362977477130996051870721134999999837297804995"+
"105973173281609631859502445945534690830264252230825334468503526193118817101000"+
"313783875288658753320838142061717766914730359825349042875546873115956286388235"+
"378759375195778185778053217122680661300192787661119590921642019893809525720106"+
"548586327886593615338182796823030195203530185296899577362259941389124972177528"+
"347913151557485724245415069595082953311686172785588907509838175463746493931925"+
"506040092770167113900984882401285836160356370766010471018194295559619894676783"+
"744944825537977472684710404753464620804668425906949129331367702898915210475216"+
"205696602405803815019351125338243003558764024749647326391419927260426992279678"+
"235478163600934172164121992458631503028618297455570674983850549458858692699569"+
"092721079750930295532116534498720275596023648066549911988183479775356636980742"+
"654252786255181841757467289097777279380008164706001614524919217321721477235014") ;

	/** Euler-Mascheroni constant lower-case gamma.
	* http://www.worldwideschool.org/library/books/sci/math/MiscellaneousMathematicalConstants/chap35.html
	*/
	static BigDecimal GAMMA = new BigDecimal("0.577215664901532860606512090082402431"+
"0421593359399235988057672348848677267776646709369470632917467495146314472498070"+
"8248096050401448654283622417399764492353625350033374293733773767394279259525824"+
"7094916008735203948165670853233151776611528621199501507984793745085705740029921"+
"3547861466940296043254215190587755352673313992540129674205137541395491116851028"+
"0798423487758720503843109399736137255306088933126760017247953783675927135157722"+
"6102734929139407984301034177717780881549570661075010161916633401522789358679654"+
"9725203621287922655595366962817638879272680132431010476505963703947394957638906"+
"5729679296010090151251959509222435014093498712282479497471956469763185066761290"+
"6381105182419744486783638086174945516989279230187739107294578155431600500218284"+
"4096053772434203285478367015177394398700302370339518328690001558193988042707411"+
"5422278197165230110735658339673487176504919418123000406546931429992977795693031"+
"0050308630341856980323108369164002589297089098548682577736428825395492587362959"+
"6133298574739302373438847070370284412920166417850248733379080562754998434590761"+
"6431671031467107223700218107450444186647591348036690255324586254422253451813879"+
"1243457350136129778227828814894590986384600629316947188714958752549236649352047"+
"3243641097268276160877595088095126208404544477992299157248292516251278427659657"+
"0832146102982146179519579590959227042089896279712553632179488737642106606070659"+
"8256199010288075612519913751167821764361905705844078357350158005607745793421314"+
"49885007864151716151945");

	/** Natural logarithm of 2.
	* http://www.worldwideschool.org/library/books/sci/math/MiscellaneousMathematicalConstants/chap58.html
	*/
	static BigDecimal LOG2 = new BigDecimal("0.693147180559945309417232121458176568075"+
"50013436025525412068000949339362196969471560586332699641868754200148102057068573"+
"368552023575813055703267075163507596193072757082837143519030703862389167347112335"+
"011536449795523912047517268157493206515552473413952588295045300709532636664265410"+
"423915781495204374043038550080194417064167151864471283996817178454695702627163106"+
"454615025720740248163777338963855069526066834113727387372292895649354702576265209"+
"885969320196505855476470330679365443254763274495125040606943814710468994650622016"+
"772042452452961268794654619316517468139267250410380254625965686914419287160829380"+
"317271436778265487756648508567407764845146443994046142260319309673540257444607030"+
"809608504748663852313818167675143866747664789088143714198549423151997354880375165"+
"861275352916610007105355824987941472950929311389715599820565439287170007218085761"+
"025236889213244971389320378439353088774825970171559107088236836275898425891853530"+
"243634214367061189236789192372314672321720534016492568727477823445353476481149418"+
"642386776774406069562657379600867076257199184734022651462837904883062033061144630"+
"073719489002743643965002580936519443041191150608094879306786515887090060520346842"+
"973619384128965255653968602219412292420757432175748909770675268711581705113700915"+
"894266547859596489065305846025866838294002283300538207400567705304678700184162404"+
"418833232798386349001563121889560650553151272199398332030751408426091479001265168"+
"243443893572472788205486271552741877243002489794540196187233980860831664811490930"+
"667519339312890431641370681397776498176974868903887789991296503619270710889264105"+
"230924783917373501229842420499568935992206602204654941510613");


	/** Euler's constant.
	* @param mc The required precision of the result.
	* @return 3.14159...
	* @since 2009-05-29
	*/
	static public BigDecimal pi(final MathContext mc)
	{
		/* look it up if possible */
		if ( mc.getPrecision() < PI.precision() )
			return PI.round(mc) ;
		else
		{
			/* Broadhurst <a href="http://arxiv.org/abs/math/9803067">arXiv:math/9803067</a>
			*/
			int[] a = {1,0,0,-1,-1,-1,0,0} ; 
			BigDecimal S = broadhurstBBP(1,1,a,mc) ;
			return multiplyRound(S,8) ;
		}
	} /* BigDecimalMath.pi */

	/** Euler-Mascheroni constant.
	* @param mc The required precision of the result.
	* @return 0.577...
	* @since 2009-08-13
	*/
	static public BigDecimal gamma(MathContext mc)
	{
		/* look it up if possible */
		if ( mc.getPrecision() < GAMMA.precision() )
			return GAMMA.round(mc) ;
		else
		{
			double eps = prec2err(0.577, mc.getPrecision() ) ;


			/* Euler-Stieltjes as shown in Dilcher, Aequat Math 48 (1) (1994) 55-85
			*/
			MathContext mcloc =  new MathContext(2+mc.getPrecision()) ;
			BigDecimal resul =  BigDecimal.ONE ;
			resul =  resul.add( log(2,mcloc) ) ;
			resul =  resul.subtract( log(3,mcloc) ) ;

			/* how many terms: zeta-1 falls as 1/2^(2n+1), so the
			* terms drop faster than 1/2^(4n+2). Set 1/2^(4kmax+2) < eps.
			* Leading term zeta(3)/(4^1*3) is 0.017. Leading zeta(3) is 1.2. Log(2) is 0.7
			*/
			int kmax = (int)((Math.log(eps/0.7)-2.)/4.) ;
			mcloc =  new MathContext( 1+err2prec(1.2,eps/kmax) ) ;
			for(int n=1; ; n++)
			{
				/* zeta is close to 1. Division of zeta-1 through
				* 4^n*(2n+1) means divion through roughly 2^(2n+1)
				*/
				BigDecimal c = zeta(2*n+1,mcloc).subtract(BigDecimal.ONE) ;
				BigInteger fourn = BigInteger.valueOf(2*n+1) ;
				fourn = fourn.shiftLeft(2*n) ;
				c = divideRound(c, fourn) ;
				resul = resul.subtract(c) ;
				if ( c.doubleValue() < 0.1*eps)
					break;
			}
			return resul.round(mc) ;
		}

	} /* BigDecimalMath.gamma */


	/** The square root.
	* @param x the non-negative argument.
	* @param mc The required mathematical precision.
	* @return the square root of the BigDecimal.
	* @since 2008-10-27
	*/
	static public BigDecimal sqrt(final BigDecimal x, final MathContext mc)
	{
		if ( x.compareTo(BigDecimal.ZERO) < 0 )
			throw new ArithmeticException("negative argument "+x.toString()+ " of square root") ;
		if ( x.abs().subtract( new BigDecimal(Math.pow(10.,-mc.getPrecision())) ).compareTo(BigDecimal.ZERO) < 0 )
			return BigDecimalMath.scalePrec(BigDecimal.ZERO,mc) ;
		/* start the computation from a double precision estimate */
		BigDecimal s = new BigDecimal( Math.sqrt(x.doubleValue()) ,mc) ;
		final BigDecimal half = new BigDecimal("2") ;

		/* increase the local accuracy by 2 digits */
		MathContext locmc = new MathContext(mc.getPrecision()+2,mc.getRoundingMode()) ;

		/* relative accuracy requested is 10^(-precision) 
		*/
		final double eps = Math.pow(10.0,-mc.getPrecision()) ;
		for (;;)
		{
			/* s = s -(s/2-x/2s); test correction s-x/s for being
			* smaller than the precision requested. The relative correction is 1-x/s^2,
			* (actually half of this, which we use for a little bit of additional protection).
			*/
			if ( Math.abs(BigDecimal.ONE.subtract(x.divide(s.pow(2,locmc),locmc)).doubleValue()) < eps)
				break ;
			s = s.add(x.divide(s,locmc)).divide(half,locmc) ;
			/* debugging
			* System.out.println("itr "+x.round(locmc).toString() + " " + s.round(locmc).toString()) ;
			*/
		}
		return s ;
	} /* BigDecimalMath.sqrt */

	/** The square root.
	* @param x the non-negative argument.
	* @return the square root of the BigDecimal rounded to the precision implied by x.
	* @since 2009-06-25
	*/
	static public BigDecimal sqrt(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) < 0 )
			throw new ArithmeticException("negative argument "+x.toString()+ " of square root") ;

		return root(2,x) ;
	} /* BigDecimalMath.sqrt */

	/** The cube root.
	* @param x The argument.
	* @return The cubic root of the BigDecimal rounded to the precision implied by x.
	* The sign of the result is the sign of the argument.
	* @since 2009-08-16
	*/
	static public BigDecimal cbrt(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) < 0 )
			return root(3,x.negate()).negate() ;
		else
			return root(3,x) ;
	} /* BigDecimalMath.cbrt */

	/** The integer root.
	* @param n the positive argument.
	* @param x the non-negative argument.
	* @return The n-th root of the BigDecimal rounded to the precision implied by x, x^(1/n).
	* @since 2009-07-30
	*/
	static public BigDecimal root(final int n, final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) < 0 )
			throw new ArithmeticException("negative argument "+x.toString()+ " of root") ;
		if ( n<= 0 )
			throw new ArithmeticException("negative power "+ n + " of root") ;

		if ( n == 1 )
			return x ;

		/* start the computation from a double precision estimate */
		BigDecimal s = new BigDecimal( Math.pow(x.doubleValue(),1.0/n) ) ;

		/* this creates nth with nominal precision of 1 digit
		*/
		final BigDecimal nth = new BigDecimal(n) ;

		/* Specify an internal accuracy within the loop which is
		* slightly larger than what is demanded by 'eps' below.
		*/
		final BigDecimal xhighpr = scalePrec(x,2) ;
		MathContext mc = new MathContext( 2+x.precision() ) ;

		/* Relative accuracy of the result is eps.
		*/
		final double eps = x.ulp().doubleValue()/(2*n*x.doubleValue()) ;
		for (;;)
		{
			/* s = s -(s/n-x/n/s^(n-1)) = s-(s-x/s^(n-1))/n; test correction s/n-x/s for being
			* smaller than the precision requested. The relative correction is (1-x/s^n)/n,
			*/
			BigDecimal c = xhighpr.divide( s.pow(n-1),mc ) ;
			c = s.subtract(c) ;
			MathContext locmc = new MathContext( c.precision() ) ;
			c = c.divide(nth,locmc) ;
			s = s. subtract(c) ;
			if ( Math.abs( c.doubleValue()/s.doubleValue()) < eps)
				break ;
		}
		return s.round(new MathContext( err2prec(eps)) ) ;
	} /* BigDecimalMath.root */

	/** The hypotenuse.
	* @param x the first argument.
	* @param y the second argument.
	* @return the square root of the sum of the squares of the two arguments, sqrt(x^2+y^2).
	* @since 2009-06-25
	*/
	static public BigDecimal hypot(final BigDecimal x, final BigDecimal y)
	{
		/* compute x^2+y^2
		*/
		BigDecimal z = x.pow(2).add(y.pow(2)) ;

		/* truncate to the precision set by x and y. Absolute error = 2*x*xerr+2*y*yerr,
		* where the two errors are 1/2 of the ulp's.  Two intermediate protectio digits.
		*/
		BigDecimal zerr = x.abs().multiply(x.ulp()).add(y.abs().multiply(y.ulp())) ;
		MathContext mc = new MathContext(  2+err2prec(z,zerr) ) ;

		/* Pull square root */
		z = sqrt(z.round(mc)) ;

		/* Final rounding. Absolute error in the square root is (y*yerr+x*xerr)/z, where zerr holds 2*(x*xerr+y*yerr).
		*/
		mc = new MathContext(  err2prec(z.doubleValue() ,0.5*zerr.doubleValue() /z.doubleValue() ) ) ;
		return z.round(mc) ;
	} /* BigDecimalMath.hypot */

	/** The hypotenuse.
	* @param n the first argument.
	* @param x the second argument.
	* @return the square root of the sum of the squares of the two arguments, sqrt(n^2+x^2).
	* @since 2009-08-05
	*/
	static public BigDecimal hypot(final int n, final BigDecimal x)
	{
		/* compute n^2+x^2 in infinite precision
		*/
		BigDecimal z = (new BigDecimal(n)).pow(2).add(x.pow(2)) ;

		/* Truncate to the precision set by x. Absolute error = in z (square of the result) is |2*x*xerr|,
		* where the error is 1/2 of the ulp. Two intermediate protection digits.
		* zerr is a signed value, but used only in conjunction with err2prec(), so this feature does not harm. 
		*/
		double zerr = x.doubleValue()*x.ulp().doubleValue() ;
		MathContext mc = new MathContext(  2+err2prec(z.doubleValue(),zerr) ) ;

		/* Pull square root */
		z = sqrt(z.round(mc)) ;

		/* Final rounding. Absolute error in the square root is x*xerr/z, where zerr holds 2*x*xerr.
		*/
		mc = new MathContext(  err2prec(z.doubleValue(),0.5*zerr/z.doubleValue() ) ) ;
		return z.round(mc) ;
	} /* BigDecimalMath.hypot */


	/** A suggestion for the maximum numter of terms in the Taylor expansion of the exponential.
	*/
	static private int TAYLOR_NTERM = 8 ;

	/** The exponential function.
	* @param x the argument.
	* @return exp(x).
	* The precision of the result is implicitly defined by the precision in the argument.
	* In particular this means that "Invalid Operation" errors are thrown if catastrophic
	* cancellation of digits causes the result to have no valid digits left.
	* @since 2009-05-29
	*/
	static public BigDecimal exp(BigDecimal x)
	{
		/* To calculate the value if x is negative, use exp(-x) = 1/exp(x)
		*/
		if ( x.compareTo(BigDecimal.ZERO) < 0 )
		{
			final BigDecimal invx = exp(x.negate() ) ;
			/* Relative error in inverse of invx is the same as the relative errror in invx.
			* This is used to define the precision of the result.
			*/
			MathContext mc = new MathContext( invx.precision() ) ;
			return BigDecimal.ONE.divide( invx, mc ) ;
		}
		else if ( x.compareTo(BigDecimal.ZERO) == 0 )
		{
			/* recover the valid number of digits from x.ulp(), if x hits the
			* zero. The x.precision() is 1 then, and does not provide this information.
			*/
			return scalePrec(BigDecimal.ONE, -(int)(Math.log10( x.ulp().doubleValue() )) ) ;
		}
		else
		{
			/* Push the number in the Taylor expansion down to a small
			* value where TAYLOR_NTERM terms will do. If x<1, the n-th term is of the order
			* x^n/n!, and equal to both the absolute and relative error of the result
			* since the result is close to 1. The x.ulp() sets the relative and absolute error
			* of the result, as estimated from the first Taylor term.
			* We want x^TAYLOR_NTERM/TAYLOR_NTERM! < x.ulp, which is guaranteed if
			* x^TAYLOR_NTERM < TAYLOR_NTERM*(TAYLOR_NTERM-1)*...*x.ulp.
			*/
			final double xDbl = x.doubleValue() ;
			final double xUlpDbl = x.ulp().doubleValue() ;
			if ( Math.pow(xDbl,TAYLOR_NTERM) < TAYLOR_NTERM*(TAYLOR_NTERM-1.0)*(TAYLOR_NTERM-2.0)*xUlpDbl ) 
			{
				/* Add TAYLOR_NTERM terms of the Taylor expansion (Euler's sum formula)
				*/
				BigDecimal resul = BigDecimal.ONE ;

				/* x^i */
				BigDecimal xpowi = BigDecimal.ONE ;

				/* i factorial */
				BigInteger ifac = BigInteger.ONE ;

				/* TAYLOR_NTERM terms to be added means we move x.ulp() to the right
				* for each power of 10 in TAYLOR_NTERM, so the addition won't add noise beyond
				* what's already in x.
				*/
				MathContext mcTay = new MathContext( err2prec(1.,xUlpDbl/TAYLOR_NTERM) ) ;
				for(int i=1 ; i <= TAYLOR_NTERM ; i++)
				{
					ifac = ifac.multiply(BigInteger.valueOf(i) ) ;
					xpowi = xpowi.multiply(x) ;
					final BigDecimal c= xpowi.divide(new BigDecimal(ifac),mcTay)  ;
					resul = resul.add(c) ;
					if ( Math.abs(xpowi.doubleValue()) < i && Math.abs(c.doubleValue()) < 0.5* xUlpDbl )
						break;
				}
				/* exp(x+deltax) = exp(x)(1+deltax) if deltax is <<1. So the relative error
				* in the result equals the absolute error in the argument.
				*/
				MathContext mc = new MathContext( err2prec(xUlpDbl/2.) ) ;
				return resul.round(mc) ;
			}
			else
			{
				/* Compute exp(x) = (exp(0.1*x))^10. Division by 10 does not lead
				* to loss of accuracy.
				*/
				int exSc = (int) ( 1.0-Math.log10( TAYLOR_NTERM*(TAYLOR_NTERM-1.0)*(TAYLOR_NTERM-2.0)*xUlpDbl
							/Math.pow(xDbl,TAYLOR_NTERM) ) / ( TAYLOR_NTERM-1.0) ) ; 
				BigDecimal xby10 = x.scaleByPowerOfTen(-exSc) ;
				BigDecimal expxby10 = exp(xby10) ;

				/* Final powering by 10 means that the relative error of the result
				* is 10 times the relative error of the base (First order binomial expansion).
				* This looses one digit.
				*/
				MathContext mc = new MathContext( expxby10.precision()-exSc ) ;
				/* Rescaling the powers of 10 is done in chunks of a maximum of 8 to avoid an invalid operation
				* response by the BigDecimal.pow library or integer overflow.
				*/
				while ( exSc > 0 )
				{
					int exsub = Math.min(8,exSc) ;
					exSc -= exsub ;
					MathContext mctmp = new MathContext( expxby10.precision()-exsub+2 ) ;
					int pex = 1 ;
					while ( exsub-- > 0 )
						pex *= 10 ;
					expxby10 = expxby10.pow(pex,mctmp) ;
				}
				return expxby10.round(mc) ;
			}
		}
	} /* BigDecimalMath.exp */

	/** The base of the natural logarithm.
	* @param mc the required precision of the result
	* @return exp(1) = 2.71828....
	* @since 2009-05-29
	*/
	static public BigDecimal exp(final MathContext mc)
	{
		/* look it up if possible */
		if ( mc.getPrecision() < E.precision() )
			return E.round(mc) ;
		else
		{
			/* Instantiate a 1.0 with the requested pseudo-accuracy
			* and delegate the computation to the public method above.
			*/
			BigDecimal uni = scalePrec(BigDecimal.ONE, mc.getPrecision() ) ;
			return exp(uni) ;
		}
	} /* BigDecimalMath.exp */

	/** The natural logarithm.
	* @param x the argument.
	* @return ln(x).
	* The precision of the result is implicitly defined by the precision in the argument.
	* @since 2009-05-29
	*/
	static public BigDecimal log(BigDecimal x)
	{
		/* the value is undefined if x is negative.
		*/
		if ( x.compareTo(BigDecimal.ZERO) < 0 )
			throw new ArithmeticException("Cannot take log of negative "+ x.toString() ) ;
		else if ( x.compareTo(BigDecimal.ONE) == 0 )
		{
			/* log 1. = 0. */
			return scalePrec(BigDecimal.ZERO, x.precision()-1) ;
		}
		else if ( Math.abs(x.doubleValue()-1.0) <= 0.3 )
		{
			/* The standard Taylor series around x=1, z=0, z=x-1. Abramowitz-Stegun 4.124.
			* The absolute error is err(z)/(1+z) = err(x)/x.
			*/
			BigDecimal z = scalePrec(x.subtract(BigDecimal.ONE),2) ;
			BigDecimal zpown = z ;
			double eps = 0.5*x.ulp().doubleValue()/Math.abs(x.doubleValue()) ;
			BigDecimal resul = z ;
			for(int k= 2;; k++)
			{
				zpown = multiplyRound(zpown,z) ;
				BigDecimal c = divideRound(zpown,k) ;
				if ( k % 2 == 0)
					resul = resul.subtract(c) ;
				else
					resul = resul.add(c) ;
				if ( Math.abs(c.doubleValue()) < eps)
					break;
			}
			MathContext mc = new MathContext( err2prec(resul.doubleValue(),eps) ) ;
			return resul.round(mc) ;
		}
		else
		{
			final double xDbl = x.doubleValue() ;
			final double xUlpDbl = x.ulp().doubleValue() ;

			/* Map log(x) = log root[r](x)^r = r*log( root[r](x)) with the aim
			* to move roor[r](x) near to 1.2 (that is, below the 0.3 appearing above), where log(1.2) is roughly 0.2.
			*/
			int r = (int) (Math.log(xDbl)/0.2) ;

			/* Since the actual requirement is a function of the value 0.3 appearing above,
			* we avoid the hypothetical case of endless recurrence by ensuring that r >= 2.
			*/
			r = Math.max(2,r) ;

			/* Compute r-th root with 2 additional digits of precision
			*/
			BigDecimal xhighpr = scalePrec(x,2) ;
			BigDecimal resul = root(r,xhighpr) ;
			resul = log(resul).multiply(new BigDecimal(r)) ;

			/* error propagation: log(x+errx) = log(x)+errx/x, so the absolute error
			* in the result equals the relative error in the input, xUlpDbl/xDbl .
			*/
			MathContext mc = new MathContext( err2prec(resul.doubleValue(),xUlpDbl/xDbl) ) ;
			return resul.round(mc) ;
		}
	} /* BigDecimalMath.log */

	/** The natural logarithm.
	* @param n The main argument, a strictly positive integer.
	* @param mc The requirements on the precision.
	* @return ln(n).
	* @since 2009-08-08
	*/
	static public BigDecimal log(int n, final MathContext mc)
	{
		/* the value is undefined if x is negative.
		*/
		if ( n <= 0 )
			throw new ArithmeticException("Cannot take log of negative "+ n ) ;
		else if ( n == 1)
			return BigDecimal.ZERO ;
		else if ( n == 2)
		{
			if ( mc.getPrecision() < LOG2.precision() )
				return LOG2.round(mc) ;
			else
			{
				/* Broadhurst <a href="http://arxiv.org/abs/math/9803067">arXiv:math/9803067</a>
				* Error propagation: the error in log(2) is twice the error in S(2,-5,...).
				*/
				int[] a = {2,-5,-2,-7,-2,-5,2,-3} ; 
				BigDecimal S = broadhurstBBP(2,1,a, new MathContext(1+mc.getPrecision()) ) ;
				S = S.multiply(new BigDecimal(8)) ;
				S = sqrt(divideRound(S,3)) ;
				return S.round(mc) ;
			}
		}
		else if ( n == 3)
		{
			/* summation of a series roughly proportional to (7/500)^k. Estimate count
			* of terms to estimate the precision (drop the favorable additional
			* 1/k here): 0.013^k <= 10^(-precision), so k*log10(0.013) <= -precision
			* so k>= precision/1.87.
			*/
			int kmax = (int)(mc.getPrecision()/1.87) ;
			MathContext mcloc = new MathContext( mc.getPrecision()+ 1+(int)(Math.log10(kmax*0.693/1.098)) ) ;
			BigDecimal log3 = multiplyRound( log(2,mcloc),19 ) ;

			/* log3 is roughly 1, so absolute and relative error are the same. The
			* result will be divided by 12, so a conservative error is the one
			* already found in mc
			*/
			double eps = prec2err(1.098,mc.getPrecision() )/kmax ;
			Rational r = new Rational(7153,524288) ;
			Rational pk = new Rational(7153,524288) ;
			for(int k=1; ; k++)
			{
				Rational tmp = pk.divide(k) ;
				if ( tmp.doubleValue() < eps)
					break ;

				/* how many digits of tmp do we need in the sum?
				*/
				mcloc = new MathContext( err2prec(tmp.doubleValue(),eps) ) ;
				BigDecimal c = pk.divide(k).BigDecimalValue(mcloc) ;
				if ( k % 2 != 0)
					log3 = log3.add(c) ;
				else
					log3 = log3.subtract(c) ;
				pk = pk.multiply(r) ;
			}
			log3 = divideRound( log3,12 ) ;
			return log3.round(mc) ;
		}
		else if ( n == 5)
		{
			/* summation of a series roughly proportional to (7/160)^k. Estimate count
			* of terms to estimate the precision (drop the favorable additional
			* 1/k here): 0.046^k <= 10^(-precision), so k*log10(0.046) <= -precision
			* so k>= precision/1.33.
			*/
			int kmax = (int)(mc.getPrecision()/1.33) ;
			MathContext mcloc = new MathContext( mc.getPrecision()+ 1+(int)(Math.log10(kmax*0.693/1.609)) ) ;
			BigDecimal log5 = multiplyRound( log(2,mcloc),14 ) ;

			/* log5 is roughly 1.6, so absolute and relative error are the same. The
			* result will be divided by 6, so a conservative error is the one
			* already found in mc
			*/
			double eps = prec2err(1.6,mc.getPrecision() )/kmax ;
			Rational r = new Rational(759,16384) ;
			Rational pk = new Rational(759,16384) ;
			for(int k=1; ; k++)
			{
				Rational tmp = pk.divide(k) ;
				if ( tmp.doubleValue() < eps)
					break ;

				/* how many digits of tmp do we need in the sum?
				*/
				mcloc = new MathContext( err2prec(tmp.doubleValue(),eps) ) ;
				BigDecimal c = pk.divide(k).BigDecimalValue(mcloc) ;
				log5 = log5.subtract(c) ;
				pk = pk.multiply(r) ;
			}
			log5 = divideRound( log5,6 ) ;
			return log5.round(mc) ;
		}
		else if ( n == 7)
		{
			/* summation of a series roughly proportional to (1/8)^k. Estimate count
			* of terms to estimate the precision (drop the favorable additional
			* 1/k here): 0.125^k <= 10^(-precision), so k*log10(0.125) <= -precision
			* so k>= precision/0.903.
			*/
			int kmax = (int)(mc.getPrecision()/0.903) ;
			MathContext mcloc = new MathContext( mc.getPrecision()+ 1+(int)(Math.log10(kmax*3*0.693/1.098)) ) ;
			BigDecimal log7 = multiplyRound( log(2,mcloc),3 ) ;

			/* log7 is roughly 1.9, so absolute and relative error are the same.
			*/
			double eps = prec2err(1.9,mc.getPrecision() )/kmax ;
			Rational r = new Rational(1,8) ;
			Rational pk = new Rational(1,8) ;
			for(int k=1; ; k++)
			{
				Rational tmp = pk.divide(k) ;
				if ( tmp.doubleValue() < eps)
					break ;

				/* how many digits of tmp do we need in the sum?
				*/
				mcloc = new MathContext( err2prec(tmp.doubleValue(),eps) ) ;
				BigDecimal c = pk.divide(k).BigDecimalValue(mcloc) ;
				log7 = log7.subtract(c) ;
				pk = pk.multiply(r) ;
			}
			return log7.round(mc) ;

		}

		else
		{
			/* At this point one could either forward to the log(BigDecimal) signature (implemented)
			* or decompose n into Ifactors and use an implemenation of all the prime bases.
			* Estimate of the result; convert the mc argument to an  absolute error eps
			* log(n+errn) = log(n)+errn/n = log(n)+eps
			*/
			double res = Math.log((double)n) ;
			double eps = prec2err(res,mc.getPrecision() ) ;
			/* errn = eps*n, convert absolute error in result to requirement on absolute error in input
			*/
			eps *= n ;
			/* Convert this absolute requirement of error in n to a relative error in n
			*/
			final MathContext mcloc = new MathContext( 1+err2prec((double)n,eps ) ) ;
			/* Padd n with a number of zeros to trigger the required accuracy in
			* the standard signature method
			*/
			BigDecimal nb = scalePrec(new BigDecimal(n),mcloc) ;
			return log(nb) ;
		}
	} /* log */

	/** The natural logarithm.
	* @param r The main argument, a strictly positive value.
	* @param mc The requirements on the precision.
	* @return ln(r).
	* @since 2009-08-09
	*/
	static public BigDecimal log(final Rational r, final MathContext mc)
	{
		/* the value is undefined if x is negative.
		*/
		if ( r.compareTo(Rational.ZERO) <= 0 )
			throw new ArithmeticException("Cannot take log of negative "+ r.toString() ) ;
		else if ( r.compareTo(Rational.ONE) == 0)
			return BigDecimal.ZERO ;
		else
		{

			/* log(r+epsr) = log(r)+epsr/r. Convert the precision to an absolute error in the result.
			* eps contains the required absolute error of the result, epsr/r.
			*/
			double eps = prec2err( Math.log(r.doubleValue()), mc.getPrecision()) ;

			/* Convert this further into a requirement of the relative precision in r, given that
			* epsr/r is also the relative precision of r. Add one safety digit.
			*/
			MathContext mcloc = new MathContext( 1+err2prec(eps)  ) ;

			final BigDecimal resul = log( r.BigDecimalValue(mcloc) );

			return resul.round(mc) ;
		}
	} /* log */

	/** Power function.
	* @param x Base of the power.
	* @param y Exponent of the power.
	* @return x^y.
	*  The estimation of the relative error in the result is |log(x)*err(y)|+|y*err(x)/x|
	* @since 2009-06-01
	*/
	static public BigDecimal pow(final BigDecimal x, final BigDecimal y)
	{
		if( x.compareTo(BigDecimal.ZERO) < 0 )
			throw new ArithmeticException("Cannot power negative "+ x.toString()) ;
		else if( x.compareTo(BigDecimal.ZERO) == 0 )
			return BigDecimal.ZERO ;
		else
		{
			/* return x^y = exp(y*log(x)) ;
			*/
			BigDecimal logx = log(x) ;
			BigDecimal ylogx = y.multiply(logx) ;
			BigDecimal resul = exp(ylogx) ;

			/* The estimation of the relative error in the result is |log(x)*err(y)|+|y*err(x)/x| 
			*/
			double errR = Math.abs(logx.doubleValue()*y.ulp().doubleValue()/2.)
				+ Math.abs(y.doubleValue()*x.ulp().doubleValue()/2./x.doubleValue()) ;
			MathContext mcR = new MathContext( err2prec(1.0,errR) ) ;
			return resul.round(mcR) ;
		}
	} /* BigDecimalMath.pow */

	/** Raise to an integer power and round.
	* @param x The base.
	* @param n The exponent.
	* @return x^n.
	* @since 2009-08-13
	* @since 2010-05-26 handle also cases where n is less than zero.
	*/
	static public BigDecimal powRound(final BigDecimal x, final int n)
	{
		/** Special cases: x^1=x and x^0 = 1
		*/
		if ( n == 1 )
			return x;
		else if ( n == 0 )
			return BigDecimal.ONE ;
		else
		{
			/* The relative error in the result is n times the relative error in the input.
			* The estimation is slightly optimistic due to the integer rounding of the logarithm.
			* Since the standard BigDecimal.pow can only handle positive n, we split the algorithm.
			*/
			MathContext mc = new MathContext( x.precision() - (int)Math.log10((double)(Math.abs(n))) ) ;
			if ( n > 0 )
				return x.pow(n,mc) ;
			else
				return BigDecimal.ONE.divide( x.pow(-n),mc) ;
		}
	} /* BigDecimalMath.powRound */

	/** Raise to an integer power and round.
	* @param x The base.
	* @param n The exponent.
	*   The current implementation allows n only in the interval of the standard int values.
	* @return x^n.
	* @since 2010-05-26
	*/
	static public BigDecimal powRound(final BigDecimal x, final BigInteger n)
	{
		/** For now, the implementation forwards to the cases where n
		* is in the range of the standard integers. This might, however, be
		* implemented to decompose larger powers into cascaded calls to smaller ones.
		*/
		if ( n.compareTo(Rational.MAX_INT) > 0 || n.compareTo(Rational.MIN_INT) < 0)
			throw new ProviderException("Not implemented: big power "+n.toString() ) ;
		else 
			return powRound(x,n.intValue() ) ;
	} /* BigDecimalMath.powRound */

	/** Raise to a fractional power and round.
	* @param x The base.
	*     Generally enforced to be positive, with the exception of integer exponents where
	*     the sign is carried over according to the parity of the exponent.
	* @param q The exponent.
	* @return x^q.
	* @since 2010-05-26
	*/
	static public BigDecimal powRound(final BigDecimal x, final Rational q)
	{
		/** Special cases: x^1=x and x^0 = 1
		*/
		if ( q.compareTo(BigInteger.ONE) == 0 )
			return x;
		else if ( q.signum() == 0 )
			return BigDecimal.ONE ;
		else if ( q.isInteger() )
		{
			/* We are sure that the denominator is positive here, because normalize() has been
			* called during constrution etc.
			*/
				return powRound(x,q.a) ;
		}
			/* Refuse to operate on the general negative basis. The integer q have already been handled above.
			*/
		else if ( x.compareTo(BigDecimal.ZERO) < 0 )
			throw new ArithmeticException("Cannot power negative "+ x.toString() ) ;
		else
		{
			if ( q.isIntegerFrac() )
			{
				/* Newton method with first estimate in double precision.
				* The disadvantage of this first line here is that the result must fit in the
				* standard range of double precision numbers exponents.
				*/
				double estim = Math.pow( x.doubleValue(),q.doubleValue() ) ;
				BigDecimal res = new BigDecimal(estim) ;

				/* The error in x^q is q*x^(q-1)*Delta(x).
				* The relative error is q*Delta(x)/x, q times the relative error of x.
				*/
				BigDecimal reserr = new BigDecimal( 0.5* q.abs().doubleValue() 
								* x.ulp().divide(x.abs(),MathContext.DECIMAL64).doubleValue() ) ;

				/* The main point in branching the cases above is that this conversion
				* will succeed for numerator and denominator of q.
				*/
				int qa = q.a.intValue() ;
				int qb = q.b.intValue() ;

				/* Newton iterations. */
				BigDecimal xpowa = powRound(x, qa) ;
				for( ;; )
				{
					/* numerator and denominator of the Newton term.  The major
					* disadvantage of this implementation is that the updates of the powers
					* of the new estimate are done in full precision calling BigDecimal.pow(),
					* which becomes slow if the denominator of q is large.
					*/
					BigDecimal nu = res.pow(qb) .subtract(xpowa) ;
					BigDecimal de = multiplyRound( res.pow(qb-1),q.b) ;

					/* estimated correction */
					BigDecimal eps = nu.divide(de,MathContext.DECIMAL64) ;

					BigDecimal err = res.multiply(reserr,MathContext.DECIMAL64) ;
					int precDiv = 2+err2prec(eps,err) ;
					if ( precDiv <= 0 )
					{
						/* The case when the precision is already reached and any precision
						* will do. */
						eps = nu.divide(de,MathContext.DECIMAL32) ;
					}
					else
					{
						MathContext mc = new MathContext(precDiv) ;
						eps = nu.divide(de,mc) ;
					}

					res = subtractRound(res,eps) ;
					/* reached final precision if the relative error fell below reserr,
					* |eps/res| < reserr
					*/
					if ( eps.divide(res,MathContext.DECIMAL64).abs().compareTo(reserr) < 0 )
					{
						/* delete the bits of extra precision kept in this
						* working copy.
						*/
						MathContext mc = new MathContext(err2prec(reserr.doubleValue())) ;
						return res.round(mc) ;
					}
				}
			}
			else
			{
				/* The error in x^q is q*x^(q-1)*Delta(x) + Delta(q)*x^q*log(x).
				* The relative error is q/x*Delta(x) + Delta(q)*log(x). Convert q to a floating point
				* number such that its relative error becomes negligible: Delta(q)/q << Delta(x)/x/log(x) .
				*/
				int precq =  3+err2prec( (x.ulp().divide(x,MathContext.DECIMAL64)).doubleValue() 
							/ Math.log(x.doubleValue()) ) ;
				MathContext mc = new MathContext(precq) ;

				/* Perform the actual calculation as exponentiation of two floating point numbers.
				*/
				return pow(x, q.BigDecimalValue(mc) ) ;
			}


		}
	} /* BigDecimalMath.powRound */

	/** Trigonometric sine.
	* @param x The argument in radians.
	* @return sin(x) in the range -1 to 1.
	* @since 2009-06-01
	*/
	static public BigDecimal sin(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) < 0)
			return sin(x.negate()).negate() ;
		else if ( x.compareTo(BigDecimal.ZERO) == 0 )
			return BigDecimal.ZERO ;
		else
		{
			/* reduce modulo 2pi
			*/
			BigDecimal res = mod2pi(x) ;
			double errpi = 0.5*Math.abs(x.ulp().doubleValue()) ;
			MathContext mc = new MathContext( 2+err2prec(3.14159,errpi) ) ;
			BigDecimal p= pi(mc) ;
			mc = new MathContext( x.precision() ) ;
			if ( res.compareTo(p) > 0 )
			{
				/* pi<x<=2pi: sin(x)= - sin(x-pi)
				*/
				return sin(subtractRound(res,p)) .negate() ;
			}
			else if ( res.multiply(new BigDecimal("2")).compareTo(p) > 0 )
			{
				/* pi/2<x<=pi: sin(x)= sin(pi-x)
				*/
				return sin(subtractRound(p,res)) ;
			}
			else
			{
				/* for the range 0<=x<Pi/2 one could use sin(2x)=2sin(x)cos(x)
				* to split this further. Here, use the sine up to pi/4 and the cosine higher up.
				*/
				if ( res.multiply(new BigDecimal("4")).compareTo(p) > 0 )
				{
					/* x>pi/4: sin(x) = cos(pi/2-x)
					*/
					return cos( subtractRound(p.divide(new BigDecimal("2")),res) ) ;
				}
				else
				{
					/* Simple Taylor expansion, sum_{i=1..infinity} (-1)^(..)res^(2i+1)/(2i+1)! */
					BigDecimal resul = res ;

					/* x^i */
					BigDecimal xpowi = res ;

					/* 2i+1 factorial */
					BigInteger ifac = BigInteger.ONE ;

					/* The error in the result is set by the error in x itself.
					*/
					double xUlpDbl = res.ulp().doubleValue() ;

					/* The error in the result is set by the error in x itself.
					* We need at most k terms to squeeze x^(2k+1)/(2k+1)! below this value.
					* x^(2k+1) < x.ulp; (2k+1)*log10(x) < -x.precision; 2k*log10(x)< -x.precision;
					* 2k*(-log10(x)) > x.precision; 2k*log10(1/x) > x.precision
					*/
					int k = (int)(res.precision()/Math.log10(1.0/res.doubleValue()))/2 ;
					MathContext mcTay = new MathContext( err2prec(res.doubleValue(),xUlpDbl/k) ) ;
					for(int i=1 ; ; i++)
					{
						/* TBD: at which precision will 2*i or 2*i+1 overflow? 
						*/
						ifac = ifac.multiply(BigInteger.valueOf(2*i) ) ;
						ifac = ifac.multiply( BigInteger.valueOf(2*i+1) ) ;
						xpowi = xpowi.multiply(res).multiply(res).negate() ;
						BigDecimal corr = xpowi.divide(new BigDecimal(ifac),mcTay) ;
						resul = resul.add( corr ) ;
						if ( corr.abs().doubleValue() < 0.5*xUlpDbl ) 
							break ;
					}
					/* The error in the result is set by the error in x itself.
					*/
					mc = new MathContext(res.precision() ) ;
					return resul.round(mc) ;
				}
			}
		}
	} /* sin */

	/** Trigonometric cosine.
	* @param x The argument in radians.
	* @return cos(x) in the range -1 to 1.
	* @since 2009-06-01
	*/
	static public BigDecimal cos(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) < 0)
			return cos(x.negate());
		else if ( x.compareTo(BigDecimal.ZERO) == 0 )
			return BigDecimal.ONE ;
		else
		{
			/* reduce modulo 2pi
			*/
			BigDecimal res = mod2pi(x) ;
			double errpi = 0.5*Math.abs(x.ulp().doubleValue()) ;
			MathContext mc = new MathContext( 2+err2prec(3.14159,errpi) ) ;
			BigDecimal p= pi(mc) ;
			mc = new MathContext( x.precision() ) ;
			if ( res.compareTo(p) > 0 )
			{
				/* pi<x<=2pi: cos(x)= - cos(x-pi)
				*/
				return cos( subtractRound(res,p)) .negate() ;
			}
			else if ( res.multiply(new BigDecimal("2")).compareTo(p) > 0 )
			{
				/* pi/2<x<=pi: cos(x)= -cos(pi-x)
				*/
				return cos( subtractRound(p,res)).negate() ;
			}
			else
			{
				/* for the range 0<=x<Pi/2 one could use cos(2x)= 1-2*sin^2(x)
				* to split this further, or use the cos up to pi/4 and the sine higher up.
					throw new ProviderException("Not implemented: cosine ") ;
				*/
				if ( res.multiply(new BigDecimal("4")).compareTo(p) > 0 )
				{
					/* x>pi/4: cos(x) = sin(pi/2-x)
					*/
					return sin( subtractRound(p.divide(new BigDecimal("2")),res) ) ;
				}
				else
				{
					/* Simple Taylor expansion, sum_{i=0..infinity} (-1)^(..)res^(2i)/(2i)! */
					BigDecimal resul = BigDecimal.ONE ;

					/* x^i */
					BigDecimal xpowi = BigDecimal.ONE ;

					/* 2i factorial */
					BigInteger ifac = BigInteger.ONE ;

					/* The absolute error in the result is the error in x^2/2 which is x times the error in x.
					*/
					double xUlpDbl = 0.5*res.ulp().doubleValue()*res.doubleValue() ;

					/* The error in the result is set by the error in x^2/2 itself, xUlpDbl.
					* We need at most k terms to push x^(2k+1)/(2k+1)! below this value.
					* x^(2k) < xUlpDbl; (2k)*log(x) < log(xUlpDbl);
					*/
					int k = (int)(Math.log(xUlpDbl)/Math.log(res.doubleValue()) )/2 ;
					MathContext mcTay = new MathContext( err2prec(1.,xUlpDbl/k) ) ;
					for(int i=1 ; ; i++)
					{
						/* TBD: at which precision will 2*i-1 or 2*i overflow? 
						*/
						ifac = ifac.multiply(BigInteger.valueOf(2*i-1) ) ;
						ifac = ifac.multiply( BigInteger.valueOf(2*i) ) ;
						xpowi = xpowi.multiply(res).multiply(res).negate() ;
						BigDecimal corr = xpowi.divide(new BigDecimal(ifac),mcTay) ;
						resul = resul.add( corr ) ;
						if ( corr.abs().doubleValue() < 0.5*xUlpDbl ) 
							break ;
					}
					/* The error in the result is governed by the error in x itself.
					*/
					mc = new MathContext( err2prec(resul.doubleValue(),xUlpDbl) ) ;
					return resul.round(mc) ;
				}
			}
		}
	} /* BigDecimalMath.cos */

	/** The trigonometric tangent.
	* @param x the argument in radians.
	* @return the tan(x)
	*/
	static public BigDecimal tan(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) == 0 )
			return BigDecimal.ZERO ;
		else if ( x.compareTo(BigDecimal.ZERO) < 0 )
		{
			return tan(x.negate()).negate() ;
		}
		else
		{
			/* reduce modulo pi
			*/
			BigDecimal res = modpi(x) ;

			/* absolute error in the result is err(x)/cos^2(x) to lowest order
			*/
			final double xDbl = res.doubleValue() ;
			final double xUlpDbl = x.ulp().doubleValue()/2. ;
			final double eps = xUlpDbl/2./Math.pow(Math.cos(xDbl),2.) ;

			if ( xDbl > 0.8)
			{
				/* tan(x) = 1/cot(x) */
				BigDecimal co = cot(x) ;
				MathContext mc = new MathContext( err2prec(1./co.doubleValue(),eps) ) ;
				return BigDecimal.ONE.divide(co,mc) ;
			}
			else
			{
				final BigDecimal xhighpr = scalePrec(res,2) ;
				final BigDecimal xhighprSq = multiplyRound(xhighpr,xhighpr) ;

				BigDecimal resul = xhighpr.plus() ;

				/* x^(2i+1) */
				BigDecimal xpowi = xhighpr ;

				Bernoulli b = new Bernoulli() ;

				/* 2^(2i) */
				BigInteger fourn = BigInteger.valueOf(4) ;
				/* (2i)! */
				BigInteger fac = BigInteger.valueOf(2) ;

				for(int i= 2 ; ; i++)
				{
					Rational f = b.at(2*i).abs() ;
					fourn = fourn.shiftLeft(2) ;
					fac = fac.multiply(BigInteger.valueOf(2*i)).multiply(BigInteger.valueOf(2*i-1)) ;
					f = f.multiply(fourn).multiply(fourn.subtract(BigInteger.ONE)).divide(fac) ;
					xpowi = multiplyRound(xpowi,xhighprSq) ;
					BigDecimal c = multiplyRound(xpowi,f) ;
					resul = resul.add(c) ;
					if ( Math.abs(c.doubleValue()) < 0.1*eps) 
						break;
				}
				MathContext mc = new MathContext( err2prec(resul.doubleValue(),eps) ) ;
				return resul.round(mc) ;
			}
		}
	} /* BigDecimalMath.tan */

	/** The trigonometric co-tangent.
	* @param x the argument in radians.
	* @return the cot(x)
	* @since 2009-07-31
	*/
	static public BigDecimal cot(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) == 0 )
		{
			throw new ArithmeticException("Cannot take cot of zero "+ x.toString() ) ;
		}
		else if ( x.compareTo(BigDecimal.ZERO) < 0 )
		{
			return cot(x.negate()).negate() ;
		}
		else
		{
			/* reduce modulo pi
			*/
			BigDecimal res = modpi(x) ;

			/* absolute error in the result is err(x)/sin^2(x) to lowest order
			*/
			final double xDbl = res.doubleValue() ;
			final double xUlpDbl = x.ulp().doubleValue()/2. ;
			final double eps = xUlpDbl/2./Math.pow(Math.sin(xDbl),2.) ;

			final BigDecimal xhighpr = scalePrec(res,2) ;
			final BigDecimal xhighprSq = multiplyRound(xhighpr,xhighpr) ;

			MathContext mc = new MathContext( err2prec(xhighpr.doubleValue(),eps) ) ;
			BigDecimal resul = BigDecimal.ONE.divide(xhighpr,mc) ;

			/* x^(2i-1) */
			BigDecimal xpowi = xhighpr ;

			Bernoulli b = new Bernoulli() ;

			/* 2^(2i) */
			BigInteger fourn = BigInteger.valueOf(4) ;
			/* (2i)! */
			BigInteger fac = BigInteger.ONE ;

			for(int i= 1 ; ; i++)
			{
				Rational f = b.at(2*i) ;
				fac = fac.multiply(BigInteger.valueOf(2*i)).multiply(BigInteger.valueOf(2*i-1)) ;
				f = f.multiply(fourn).divide(fac) ;
				BigDecimal c = multiplyRound(xpowi,f) ;
				if ( i % 2 == 0 )
					resul = resul.add(c) ;
				else
					resul = resul.subtract(c) ;
				if ( Math.abs(c.doubleValue()) < 0.1*eps) 
					break;

				fourn = fourn.shiftLeft(2) ;
				xpowi = multiplyRound(xpowi,xhighprSq) ;
			}
			mc = new MathContext( err2prec(resul.doubleValue(),eps) ) ;
			return resul.round(mc) ;
		}
	} /* BigDecimalMath.cot */

	/** The inverse trigonometric sine.
	* @param x the argument.
	* @return the arcsin(x) in radians.
	*/
	static public BigDecimal asin(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ONE) > 0 || x.compareTo(BigDecimal.ONE.negate()) < 0 )
		{
			throw new ArithmeticException("Out of range argument "+ x.toString() + " of asin") ;
		}
		else if ( x.compareTo(BigDecimal.ZERO) == 0 )
			return BigDecimal.ZERO ;
		else if ( x.compareTo(BigDecimal.ONE) == 0 )
		{
			/* arcsin(1) = pi/2
			*/
			double errpi = Math.sqrt(x.ulp().doubleValue()) ;
			MathContext mc = new MathContext( err2prec(3.14159,errpi) ) ;
			return pi(mc).divide(new BigDecimal(2)) ;
		}
		else if ( x.compareTo(BigDecimal.ZERO) < 0 )
		{
			return asin(x.negate()).negate() ;
		}
		else if ( x.doubleValue() > 0.7)
		{
			final BigDecimal xCompl = BigDecimal.ONE.subtract(x) ;
			final double xDbl = x.doubleValue() ;
			final double xUlpDbl = x.ulp().doubleValue()/2. ;
			final double eps = xUlpDbl/2./Math.sqrt(1.-Math.pow(xDbl,2.)) ;

			final BigDecimal xhighpr = scalePrec(xCompl,3) ;
			final BigDecimal xhighprV = divideRound(xhighpr,4) ;

			BigDecimal resul = BigDecimal.ONE ;

			/* x^(2i+1) */
			BigDecimal xpowi = BigDecimal.ONE ;

			/* i factorial */
			BigInteger ifacN = BigInteger.ONE ;
			BigInteger ifacD = BigInteger.ONE ;

			for(int i=1 ; ; i++)
			{
				ifacN = ifacN.multiply(BigInteger.valueOf(2*i-1) ) ;
				ifacD = ifacD.multiply(BigInteger.valueOf(i) ) ;
				if ( i == 1)
					xpowi = xhighprV ;
				else
					xpowi = multiplyRound(xpowi,xhighprV) ;
				BigDecimal c = divideRound( multiplyRound(xpowi,ifacN),
								ifacD.multiply(BigInteger.valueOf(2*i+1) ) ) ;
				resul = resul.add(c) ;
				/* series started 1+x/12+... which yields an estimate of the sum's error
				*/
				if ( Math.abs(c.doubleValue()) < xUlpDbl/120.) 
					break;
			}
			/* sqrt(2*z)*(1+...)
			*/
			xpowi = sqrt(xhighpr.multiply(new BigDecimal(2))) ;
			resul = multiplyRound(xpowi,resul) ;

			MathContext mc = new MathContext( resul.precision() ) ;
			BigDecimal pihalf = pi(mc).divide(new BigDecimal(2)) ;

			mc = new MathContext( err2prec(resul.doubleValue(),eps) ) ;
			return pihalf.subtract(resul,mc) ;
		}
		else
		{
			/* absolute error in the result is err(x)/sqrt(1-x^2) to lowest order
			*/
			final double xDbl = x.doubleValue() ;
			final double xUlpDbl = x.ulp().doubleValue()/2. ;
			final double eps = xUlpDbl/2./Math.sqrt(1.-Math.pow(xDbl,2.)) ;

			final BigDecimal xhighpr = scalePrec(x,2) ;
			final BigDecimal xhighprSq = multiplyRound(xhighpr,xhighpr) ;

			BigDecimal resul = xhighpr.plus() ;

			/* x^(2i+1) */
			BigDecimal xpowi = xhighpr ;

			/* i factorial */
			BigInteger ifacN = BigInteger.ONE ;
			BigInteger ifacD = BigInteger.ONE ;

			for(int i=1 ; ; i++)
			{
				ifacN = ifacN.multiply(BigInteger.valueOf(2*i-1) ) ;
				ifacD = ifacD.multiply(BigInteger.valueOf(2*i) ) ;
				xpowi = multiplyRound(xpowi,xhighprSq) ;
				BigDecimal c = divideRound( multiplyRound(xpowi,ifacN),
								ifacD.multiply(BigInteger.valueOf(2*i+1) ) ) ;
				resul = resul.add(c) ;
				if ( Math.abs(c.doubleValue()) < 0.1*eps) 
					break;
			}
			MathContext mc = new MathContext( err2prec(resul.doubleValue(),eps) ) ;
			return resul.round(mc) ;
		}
	} /* BigDecimalMath.asin */

	/** The inverse trigonometric cosine.
	* @param x the argument.
	* @return the arccos(x) in radians.
	* @since 2009-09-29
	*/
	static public BigDecimal acos(final BigDecimal x)
	{
		/* Essentially forwarded to pi/2 - asin(x)
		*/
		final BigDecimal xhighpr = scalePrec(x,2) ;
		BigDecimal resul = asin(xhighpr) ;
		double eps = resul.ulp().doubleValue()/2. ;

		MathContext mc = new MathContext( err2prec(3.14159,eps) ) ;
		BigDecimal pihalf = pi(mc).divide(new BigDecimal(2)) ;
		resul = pihalf.subtract(resul) ;

		/* absolute error in the result is err(x)/sqrt(1-x^2) to lowest order
		*/
		final double xDbl = x.doubleValue() ;
		final double xUlpDbl = x.ulp().doubleValue()/2. ;
		eps = xUlpDbl/2./Math.sqrt(1.-Math.pow(xDbl,2.)) ;

		mc = new MathContext( err2prec(resul.doubleValue(),eps) ) ;
		return resul.round(mc) ;

	} /* BigDecimalMath.acos */

	/** The inverse trigonometric tangent.
	* @param x the argument.
	* @return the principal value of arctan(x) in radians in the range -pi/2 to +pi/2.
	* @since 2009-08-03
	*/
	static public BigDecimal atan(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) < 0 )
		{
			return atan(x.negate()).negate() ;
		}
		else if ( x.compareTo(BigDecimal.ZERO) == 0 )
			return BigDecimal.ZERO ;
		else if ( x.doubleValue() >0.7 && x.doubleValue() <3.0)
		{
			/* Abramowitz-Stegun 4.4.34 convergence acceleration
			* 2*arctan(x) = arctan(2x/(1-x^2)) = arctan(y).  x=(sqrt(1+y^2)-1)/y
			* This maps 0<=y<=3 to 0<=x<=0.73 roughly. Temporarily with 2 protectionist digits.
			*/
			BigDecimal y = scalePrec(x,2) ;
			BigDecimal newx = divideRound( hypot(1,y).subtract(BigDecimal.ONE) , y);

			/* intermediate result with too optimistic error estimate*/
			BigDecimal resul = multiplyRound( atan(newx), 2) ;

			/* absolute error in the result is errx/(1+x^2), where errx = half  of the ulp. */
			double eps = x.ulp().doubleValue()/( 2.0*Math.hypot(1.0,x.doubleValue()) ) ;
			MathContext mc = new MathContext( err2prec(resul.doubleValue(),eps) ) ;
			return resul.round(mc) ;
		}
		else if ( x.doubleValue() < 0.71 )
		{
			/* Taylor expansion around x=0; Abramowitz-Stegun 4.4.42 */

			final BigDecimal xhighpr = scalePrec(x,2) ;
			final BigDecimal xhighprSq = multiplyRound(xhighpr,xhighpr).negate() ;

			BigDecimal resul = xhighpr.plus() ;

			/* signed x^(2i+1) */
			BigDecimal xpowi = xhighpr ;

			/* absolute error in the result is errx/(1+x^2), where errx = half  of the ulp.
			*/
			double eps = x.ulp().doubleValue()/( 2.0*Math.hypot(1.0,x.doubleValue()) ) ;

			for(int i= 1 ; ; i++)
			{
				xpowi = multiplyRound(xpowi,xhighprSq) ;
				BigDecimal c = divideRound(xpowi,2*i+1) ;

				resul = resul.add(c) ;
				if ( Math.abs(c.doubleValue()) < 0.1*eps) 
					break;
			}
			MathContext mc = new MathContext( err2prec(resul.doubleValue(),eps) ) ;
			return resul.round(mc) ;
		}
		else
		{
			/* Taylor expansion around x=infinity; Abramowitz-Stegun 4.4.42 */

			/* absolute error in the result is errx/(1+x^2), where errx = half  of the ulp.
			*/
			double eps = x.ulp().doubleValue()/( 2.0*Math.hypot(1.0,x.doubleValue()) ) ;

			/* start with the term pi/2; gather its precision relative to the expected result
			*/
			MathContext mc = new MathContext( 2+err2prec(3.1416,eps) ) ;
			BigDecimal onepi= pi(mc) ;
			BigDecimal resul = onepi.divide(new BigDecimal(2)) ;

			final BigDecimal xhighpr = divideRound(-1,scalePrec(x,2)) ;
			final BigDecimal xhighprSq = multiplyRound(xhighpr,xhighpr).negate() ;

			/* signed x^(2i+1) */
			BigDecimal xpowi = xhighpr ;

			for(int i= 0 ; ; i++)
			{
				BigDecimal c = divideRound(xpowi,2*i+1) ;

				resul = resul.add(c) ;
				if ( Math.abs(c.doubleValue()) < 0.1*eps) 
					break;
				xpowi = multiplyRound(xpowi,xhighprSq) ;
			}
			mc = new MathContext( err2prec(resul.doubleValue(),eps) ) ;
			return resul.round(mc) ;
		}
	} /* BigDecimalMath.atan */

	/** The hyperbolic cosine.
	* @param x The argument.
	* @return The cosh(x) = (exp(x)+exp(-x))/2 .
	* @since 2009-08-19
	* @since 2015-02-09 corrected result for negative arguments.
	*/
	static public BigDecimal cosh(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) < 0)
			return cosh(x.negate());
		else if ( x.compareTo(BigDecimal.ZERO) == 0 )
			return BigDecimal.ONE ;
		else
		{
			if ( x.doubleValue() > 1.5 )
			{
				/* cosh^2(x) = 1+ sinh^2(x).
				*/
				return hypot(1, sinh(x) ) ;
			}
			else
			{
				BigDecimal xhighpr = scalePrec(x,2) ;
				/* Simple Taylor expansion, sum_{0=1..infinity} x^(2i)/(2i)! */
				BigDecimal resul = BigDecimal.ONE ;

				/* x^i */
				BigDecimal xpowi = BigDecimal.ONE ;

				/* 2i factorial */
				BigInteger ifac = BigInteger.ONE ;

				/* The absolute error in the result is the error in x^2/2 which is x times the error in x.
				*/
				double xUlpDbl = 0.5*x.ulp().doubleValue()*x.doubleValue() ;

				/* The error in the result is set by the error in x^2/2 itself, xUlpDbl.
				* We need at most k terms to push x^(2k)/(2k)! below this value.
				* x^(2k) < xUlpDbl; (2k)*log(x) < log(xUlpDbl);
				*/
				int k = (int)(Math.log(xUlpDbl)/Math.log(x.doubleValue()) )/2 ;

				/* The individual terms are all smaller than 1, so an estimate of 1.0 for
				* the absolute value will give a safe relative error estimate for the indivdual terms
				*/
				MathContext mcTay = new MathContext( err2prec(1.,xUlpDbl/k) ) ;
				for(int i=1 ; ; i++)
				{
					/* TBD: at which precision will 2*i-1 or 2*i overflow? 
					*/
					ifac = ifac.multiply(BigInteger.valueOf(2*i-1) ) ;
					ifac = ifac.multiply( BigInteger.valueOf(2*i) ) ;
					xpowi = xpowi.multiply(xhighpr).multiply(xhighpr) ;
					BigDecimal corr = xpowi.divide(new BigDecimal(ifac),mcTay) ;
					resul = resul.add( corr ) ;
					if ( corr.abs().doubleValue() < 0.5*xUlpDbl ) 
						break ;
				}
				/* The error in the result is governed by the error in x itself.
				*/
				MathContext mc = new MathContext( err2prec(resul.doubleValue(),xUlpDbl) ) ;
				return resul.round(mc) ;
			}
		}
	} /* BigDecimalMath.cosh */

	/** The hyperbolic sine.
	* @param x the argument.
	* @return the sinh(x) = (exp(x)-exp(-x))/2 .
	* @since 2009-08-19
	*/
	static public BigDecimal sinh(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) < 0)
			return sinh(x.negate()).negate() ;
		else if ( x.compareTo(BigDecimal.ZERO) == 0 )
			return BigDecimal.ZERO ;
		else
		{
			if ( x.doubleValue() > 2.4 )
			{
				/* Move closer to zero with sinh(2x)= 2*sinh(x)*cosh(x).
				*/
				BigDecimal two = new BigDecimal(2) ;
				BigDecimal xhalf = x.divide(two) ;
				BigDecimal resul =  sinh(xhalf).multiply(cosh(xhalf)).multiply(two) ;
				/* The error in the result is set by the error in x itself.
				* The first derivative of sinh(x) is cosh(x), so the absolute error
				* in the result is cosh(x)*errx, and the relative error is coth(x)*errx = errx/tanh(x)
				*/ 
				double eps =  Math.tanh(x.doubleValue()) ;
				MathContext mc = new MathContext( err2prec(0.5*x.ulp().doubleValue()/eps) ) ;
				return resul.round(mc) ;
			}
			else
			{
				BigDecimal xhighpr = scalePrec(x,2) ;
				/* Simple Taylor expansion, sum_{i=0..infinity} x^(2i+1)/(2i+1)! */
				BigDecimal resul = xhighpr ;

				/* x^i */
				BigDecimal xpowi = xhighpr ;

				/* 2i+1 factorial */
				BigInteger ifac = BigInteger.ONE ;

				/* The error in the result is set by the error in x itself.
				*/
				double xUlpDbl = x.ulp().doubleValue() ;

				/* The error in the result is set by the error in x itself.
				* We need at most k terms to squeeze x^(2k+1)/(2k+1)! below this value.
				* x^(2k+1) < x.ulp; (2k+1)*log10(x) < -x.precision; 2k*log10(x)< -x.precision;
				* 2k*(-log10(x)) > x.precision; 2k*log10(1/x) > x.precision
				*/
				int k = (int)(x.precision()/Math.log10(1.0/xhighpr.doubleValue()))/2 ;
				MathContext mcTay = new MathContext( err2prec(x.doubleValue(),xUlpDbl/k) ) ;
				for(int i=1 ; ; i++)
				{
					/* TBD: at which precision will 2*i or 2*i+1 overflow? 
					*/
					ifac = ifac.multiply(BigInteger.valueOf(2*i) ) ;
					ifac = ifac.multiply( BigInteger.valueOf(2*i+1) ) ;
					xpowi = xpowi.multiply(xhighpr).multiply(xhighpr) ;
					BigDecimal corr = xpowi.divide(new BigDecimal(ifac),mcTay) ;
					resul = resul.add( corr ) ;
					if ( corr.abs().doubleValue() < 0.5*xUlpDbl ) 
						break ;
				}
				/* The error in the result is set by the error in x itself.
				*/
				MathContext mc = new MathContext(x.precision() ) ;
				return resul.round(mc) ;
			}
		}
	} /* BigDecimalMath.sinh */

	/** The hyperbolic tangent.
	* @param x The argument.
	* @return The tanh(x) = sinh(x)/cosh(x).
	* @since 2009-08-20
	*/
	static public BigDecimal tanh(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) < 0)
			return tanh(x.negate()).negate() ;
		else if ( x.compareTo(BigDecimal.ZERO) == 0 )
			return BigDecimal.ZERO ;
		else
		{
			BigDecimal xhighpr = scalePrec(x,2) ;

			/* tanh(x) = (1-e^(-2x))/(1+e^(-2x)) .
			*/
			BigDecimal exp2x = exp( xhighpr.multiply(new BigDecimal(-2)) ) ;

			/* The error in tanh x is err(x)/cosh^2(x).
			*/
			double eps = 0.5*x.ulp().doubleValue()/Math.pow( Math.cosh(x.doubleValue()), 2.0 ) ;
			MathContext mc = new MathContext( err2prec(Math.tanh(x.doubleValue()),eps) ) ;
			return BigDecimal.ONE.subtract(exp2x).divide( BigDecimal.ONE.add(exp2x), mc) ;
		}
	} /* BigDecimalMath.tanh */

	/** The inverse hyperbolic sine.
	* @param x The argument.
	* @return The arcsinh(x) .
	* @since 2009-08-20
	*/
	static public BigDecimal asinh(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ZERO) == 0 )
			return BigDecimal.ZERO ;
		else
		{
			BigDecimal xhighpr = scalePrec(x,2) ;

			/* arcsinh(x) = log(x+hypot(1,x)) 
			*/
			BigDecimal logx = log(hypot(1,xhighpr).add(xhighpr)) ;

			/* The absolute error in arcsinh x is err(x)/sqrt(1+x^2)
			*/
			double xDbl = x.doubleValue() ;
			double eps = 0.5*x.ulp().doubleValue()/Math.hypot(1.,xDbl ) ;
			MathContext mc = new MathContext( err2prec(logx.doubleValue(),eps) ) ;
			return logx.round(mc) ;
		}
	} /* BigDecimalMath.asinh */

	/** The inverse hyperbolic cosine.
	* @param x The argument.
	* @return The arccosh(x) .
	* @since 2009-08-20
	*/
	static public BigDecimal acosh(final BigDecimal x)
	{
		if ( x.compareTo(BigDecimal.ONE) < 0 )
			throw new ArithmeticException("Out of range argument cosh "+x.toString() ) ;
		else if ( x.compareTo(BigDecimal.ONE) == 0 )
			return BigDecimal.ZERO ;
		else
		{
			BigDecimal xhighpr = scalePrec(x,2) ;

			/* arccosh(x) = log(x+sqrt(x^2-1)) 
			*/
			BigDecimal logx = log( sqrt(xhighpr.pow(2).subtract(BigDecimal.ONE) ) .add(xhighpr)) ;

			/* The absolute error in arcsinh x is err(x)/sqrt(x^2-1)
			*/
			double xDbl = x.doubleValue() ;
			double eps = 0.5*x.ulp().doubleValue()/Math.sqrt(xDbl*xDbl-1.) ;
			MathContext mc = new MathContext( err2prec(logx.doubleValue(),eps) ) ;
			return logx.round(mc) ;
		}
	} /* BigDecimalMath.acosh */

	/** The Gamma function.
	* @param x The argument.
	* @return Gamma(x).
	* @since 2009-08-06
	*/
	static public BigDecimal Gamma(final BigDecimal x)
	{
		/* reduce to interval near 1.0 with the functional relation, Abramowitz-Stegun 6.1.33
		*/
		if ( x.compareTo(BigDecimal.ZERO) < 0 )
			return divideRound(Gamma( x.add(BigDecimal.ONE) ),x) ;
		else if ( x.doubleValue() > 1.5 )
		{
			/* Gamma(x) = Gamma(xmin+n) = Gamma(xmin)*Pochhammer(xmin,n).
			*/
			int n = (int) ( x.doubleValue()-0.5 );
			BigDecimal xmin1 = x.subtract(new BigDecimal(n)) ;
			return multiplyRound(Gamma(xmin1), pochhammer(xmin1,n) ) ;
		}
		else
		{
			/* apply Abramowitz-Stegun 6.1.33
			*/
			BigDecimal z = x.subtract(BigDecimal.ONE) ;

			/* add intermediately 2 digits to the partial sum accumulation
			*/
			z = scalePrec(z,2) ;
			MathContext mcloc = new MathContext(z.precision()) ;

			/* measure of the absolute error is the relative error in the first, logarithmic term
			*/
			double eps = x.ulp().doubleValue()/x.doubleValue() ;

			BigDecimal resul = log( scalePrec(x,2)).negate() ;

			if ( x.compareTo(BigDecimal.ONE) != 0 )
			{

				BigDecimal gammCompl = BigDecimal.ONE.subtract(gamma(mcloc) ) ;
				resul = resul.add( multiplyRound(z,gammCompl) ) ;
				for(int n=2; ;n++)
				{
					/* multiplying z^n/n by zeta(n-1) means that the two relative errors add.
					* so the requirement in the relative error of zeta(n)-1 is that this is somewhat
					* smaller than the relative error in z^n/n (the absolute error of thelatter  is the
					* absolute error in z) 
					*/
					BigDecimal c = divideRound(z.pow(n,mcloc),n) ;
					MathContext m = new MathContext( err2prec(n*z.ulp().doubleValue()/2./z.doubleValue()) ) ;
					c = c.round(m) ;

					/* At larger n, zeta(n)-1 is roughly 1/2^n. The product is c/2^n.
					* The relative error in c is c.ulp/2/c . The error in the product should be small versus eps/10.
					* Error from 1/2^n is c*err(sigma-1).
					* We need a relative error of zeta-1 of the order of c.ulp/50/c. This is an absolute
					* error in zeta-1 of c.ulp/50/c/2^n, and also the absolute error in zeta, because zeta is
					* of the order of 1.
					*/
					if ( eps/100./c.doubleValue() < 0.01 )
						m = new MathContext( err2prec(eps/100./c.doubleValue()) ) ;
					else
						m = new MathContext( 2) ;
					/* zeta(n) -1 */
					BigDecimal zetm1 = zeta(n,m).subtract(BigDecimal.ONE) ;
					c = multiplyRound(c,zetm1) ;

					if ( n % 2 == 0 )
						resul = resul.add(c) ;
					else
						resul = resul.subtract(c) ;
	
					/* alternating sum, so truncating as eps is reached suffices 
					*/
					if ( Math.abs(c.doubleValue()) < eps)
						break;
				}
			}
			
			/* The relative error in the result is the absolute error in the
			* input variable times the digamma (psi) value at that point.
			*/
			double zdbl = z.doubleValue() ;
			eps = psi(zdbl)* x.ulp().doubleValue()/2. ;
			mcloc = new MathContext( err2prec(eps) ) ;
			return exp(resul).round(mcloc) ;
		}
	} /* BigDecimalMath.gamma */

	/** The Gamma function.
	* @param q The argument.
	* @param mc The required accuracy in the result.
	* @return Gamma(x).
	* @since 2010-05-26
	*/
	static public BigDecimal Gamma(final Rational q, final MathContext mc)
	{
		if ( q.isBigInteger() )
		{
			if ( q.compareTo(Rational.ZERO) <= 0 )
				throw new ArithmeticException("Gamma at "+q.toString() ) ;
			else
			{
				/* Gamma(n) = (n-1)! */
				Factorial f = new Factorial() ;
				BigInteger g = f.at( q.trunc().intValue()-1 ) ;
				return scalePrec(new BigDecimal(g),mc) ;
			}
		}
		else if ( q.b.intValue() == 2 )
		{
			/* half integer cases which are related to sqrt(pi)
			*/
			BigDecimal p = sqrt(pi(mc)) ;
			if ( q.compareTo(Rational.ZERO) >= 0 )
			{
				Rational pro = Rational.ONE ;
				Rational f = q.subtract(1) ;
				while ( f.compareTo(Rational.ZERO) > 0 )
				{
					pro = pro.multiply(f) ;
					f = f.subtract(1) ;
				}
				return multiplyRound(p,pro) ;
			}
			else
			{
				Rational pro = Rational.ONE ;
				Rational f = q ;
				while ( f.compareTo(Rational.ZERO) < 0 )
				{
					pro = pro.divide(f) ;
					f = f.add(1) ;
				}
				return multiplyRound(p,pro) ;
			}
		}
		else
		{
			/* The relative error of the result is psi(x)*Delta(x). Tune Delta(x) such
			* that this is equivalent to mc: Delta(x) = precision/psi(x).
			*/
			double qdbl = q.doubleValue() ;
			double deltx = 5.*Math.pow(10.,-mc.getPrecision()) /psi(qdbl) ;

			MathContext mcx  = new MathContext( err2prec(qdbl,deltx) ) ;
			BigDecimal x =  q.BigDecimalValue(mcx) ;

			/* forward calculation to the general floating point case */
			return Gamma(x) ;
		}
	} /* BigDecimalMath.Gamma */

	/** Pochhammer's  function.
	* @param x The main argument.
	* @param n The non-negative index.
	* @return (x)_n = x(x+1)(x+2)*...*(x+n-1).
	* @since 2009-08-19
	*/
	static public BigDecimal pochhammer(final BigDecimal x, final int n)
	{
		/* reduce to interval near 1.0 with the functional relation, Abramowitz-Stegun 6.1.33
		*/
		if ( n < 0 )
			throw new ProviderException("Not implemented: pochhammer with negative index "+n) ;
		else if ( n == 0 )
			return BigDecimal.ONE ;
		else
		{
			/* internally two safety digits
			*/
			BigDecimal xhighpr = scalePrec(x,2) ;
			BigDecimal resul = xhighpr ;

			double xUlpDbl = x.ulp().doubleValue() ;
			double xDbl = x.doubleValue() ;
			/* relative error of the result is the sum of the relative errors of the factors
			*/
			double eps = 0.5*xUlpDbl/Math.abs(xDbl) ;
			for (int i =1 ; i < n ; i++)
			{
				eps += 0.5*xUlpDbl/Math.abs(xDbl+i) ;
				resul = resul.multiply( xhighpr.add(new BigDecimal(i)) ) ;
				final MathContext mcloc = new MathContext(4+ err2prec(eps) ) ;
				resul = resul.round(mcloc) ;
			}
			return resul.round(new MathContext(err2prec(eps)) )  ;
		}
	} /* BigDecimalMath.pochhammer */

	/** Reduce value to the interval [0,2*Pi].
	* @param x the original value
	* @return the value modulo 2*pi in the interval from 0 to 2*pi.
	* @since 2009-06-01
	*/
	static public BigDecimal mod2pi(BigDecimal x)
	{
		/* write x= 2*pi*k+r with the precision in r defined by the precision of x and not
		* compromised by the precision of 2*pi, so the ulp of 2*pi*k should match the ulp of x.
		* First get a guess of k to figure out how many digits of 2*pi are needed.
		*/
		int k = (int)(0.5*x.doubleValue()/Math.PI) ;

		/* want to have err(2*pi*k)< err(x)=0.5*x.ulp, so err(pi) = err(x)/(4k) with two safety digits
		*/
		double err2pi ;
		if ( k != 0 )
			err2pi = 0.25*Math.abs(x.ulp().doubleValue()/k) ;
		else
			err2pi = 0.5*Math.abs(x.ulp().doubleValue()) ;
		MathContext mc = new MathContext( 2+err2prec(6.283,err2pi) ) ;
		BigDecimal twopi= pi(mc).multiply(new BigDecimal(2)) ;

		/* Delegate the actual operation to the BigDecimal class, which may return
		* a negative value of x was negative .
		*/
		BigDecimal res = x.remainder(twopi) ;
		if ( res.compareTo(BigDecimal.ZERO) < 0 )
			res =  res.add(twopi) ;

		/* The actual precision is set by the input value, its absolute value of x.ulp()/2.
		*/
		mc = new MathContext( err2prec(res.doubleValue(),x.ulp().doubleValue()/2.) ) ;
		return res.round(mc) ;
	} /* mod2pi */

	/** Reduce value to the interval [-Pi/2,Pi/2].
	* @param x The original value
	* @return The value modulo pi, shifted to the interval from -Pi/2 to Pi/2.
	* @since 2009-07-31
	*/
	static public BigDecimal modpi(BigDecimal x)
	{
		/* write x= pi*k+r with the precision in r defined by the precision of x and not
		* compromised by the precision of pi, so the ulp of pi*k should match the ulp of x.
		* First get a guess of k to figure out how many digits of pi are needed.
		*/
		int k = (int)(x.doubleValue()/Math.PI) ;

		/* want to have err(pi*k)< err(x)=x.ulp/2, so err(pi) = err(x)/(2k) with two safety digits
		*/
		double errpi ;
		if ( k != 0 )
			errpi = 0.5*Math.abs(x.ulp().doubleValue()/k) ;
		else
			errpi = 0.5*Math.abs(x.ulp().doubleValue()) ;
		MathContext mc = new MathContext( 2+err2prec(3.1416,errpi) ) ;
		BigDecimal onepi= pi(mc) ;
		BigDecimal pihalf = onepi.divide(new BigDecimal(2)) ;

		/* Delegate the actual operation to the BigDecimal class, which may return
		* a negative value of x was negative .
		*/
		BigDecimal res = x.remainder(onepi) ;
		if ( res.compareTo(pihalf) > 0 )
			res =  res.subtract(onepi) ;
		else if ( res.compareTo(pihalf.negate()) < 0 )
			res =  res.add(onepi) ;

		/* The actual precision is set by the input value, its absolute value of x.ulp()/2.
		*/
		mc = new MathContext( err2prec(res.doubleValue(),x.ulp().doubleValue()/2.) ) ;
		return res.round(mc) ;
	} /* modpi */

	/** Riemann zeta function.
	* @param n The positive integer argument.
	* @param mc Specification of the accuracy of the result.
	* @return zeta(n).
	* @since 2009-08-05
	*/
	static public BigDecimal zeta(final int n, final MathContext mc)
	{
		if( n <= 0 )
			throw new ProviderException("Not implemented: zeta at negative argument "+n) ;
		if( n == 1 )
			throw new ArithmeticException("Pole at zeta(1) ") ;

		if( n % 2 == 0 )
		{
			/* Even indices. Abramowitz-Stegun 23.2.16. Start with 2^(n-1)*B(n)/n!
			*/
			Rational b = (new Bernoulli()).at(n).abs() ;
			b = b.divide((new Factorial()).at(n)) ;
			b = b.multiply( BigInteger.ONE.shiftLeft(n-1) );

			/* to be multiplied by pi^n. Absolute error in the result of pi^n is n times
			* error in pi times pi^(n-1). Relative error is n*error(pi)/pi, requested by mc.
			* Need one more digit in pi if n=10, two digits if n=100 etc, and add one extra digit.
			*/
			MathContext mcpi = new MathContext( mc.getPrecision() + (int)(Math.log10(10.0*n)) ) ;
			final BigDecimal piton = pi(mcpi).pow(n,mc) ;
			return multiplyRound( piton, b) ;
		}
		else if ( n == 3)
		{
			/* Broadhurst BBP <a href="http://arxiv.org/abs/math/9803067">arXiv:math/9803067</a>
			* Error propagation: S31 is roughly 0.087, S33 roughly 0.131
			*/
			int[] a31 = {1,-7,-1,10,-1,-7,1,0} ; 
			int[] a33 = {1,1,-1,-2,-1,1,1,0} ; 
			BigDecimal S31 = broadhurstBBP(3,1,a31,mc) ;
			BigDecimal S33 = broadhurstBBP(3,3,a33,mc) ;
			S31 = S31.multiply(new BigDecimal(48)) ;
			S33 = S33.multiply(new BigDecimal(32)) ;
			return S31.add(S33).divide(new BigDecimal(7),mc) ;
		}
		else if ( n == 5)
		{
			/* Broadhurst BBP <a href=http://arxiv.org/abs/math/9803067">arXiv:math/9803067</a>
			* Error propagation: S51 is roughly -11.15, S53 roughly 22.165, S55 is roughly 0.031
			* 9*2048*S51/6265 = -3.28. 7*2038*S53/61651= 5.07. 738*2048*S55/61651= 0.747.
			* The result is of the order 1.03, so we add 2 digits to S51 and S52 and one digit to S55.
			*/
			int[] a51 = {31,-1614,-31,-6212,-31,-1614,31,74552} ; 
			int[] a53 = {173,284,-173,-457,-173,284,173,-111} ; 
			int[] a55 = {1,0,-1,-1,-1,0,1,1} ; 
			BigDecimal S51 = broadhurstBBP(5,1,a51, new MathContext(2+mc.getPrecision()) ) ;
			BigDecimal S53 = broadhurstBBP(5,3,a53, new MathContext(2+mc.getPrecision()) ) ;
			BigDecimal S55 = broadhurstBBP(5,5,a55, new MathContext(1+mc.getPrecision()) ) ;
			S51 = S51.multiply(new BigDecimal(18432)) ;
			S53 = S53.multiply(new BigDecimal(14336)) ;
			S55 = S55.multiply(new BigDecimal(1511424)) ;
			return S51.add(S53).subtract(S55).divide(new BigDecimal(62651),mc) ;
		}
		else
		{
			/* Cohen et al Exp Math 1 (1) (1992) 25
			*/
			Rational betsum = new Rational() ;
			Bernoulli bern = new Bernoulli() ;
			Factorial fact = new Factorial() ;
			for(int npr=0 ; npr <= (n+1)/2 ; npr++)
			{
				Rational b = bern.at(2*npr).multiply(bern.at(n+1-2*npr)) ;
				b = b.divide(fact.at(2*npr)).divide(fact.at(n+1-2*npr)) ;
				b = b.multiply(1-2*npr) ;
				if ( npr % 2 ==0 )
					betsum = betsum.add(b) ;
				else
					betsum = betsum.subtract(b) ;
			}
			betsum = betsum.divide(n-1) ;
			/* The first term, including the facor (2pi)^n, is essentially most
			* of the result, near one. The second term below is roughly in the range 0.003 to 0.009.
			* So the precision here is matching the precisionn requested by mc, and the precision
			* requested for 2*pi is in absolute terms adjusted.
			*/
			MathContext mcloc = new MathContext( 2+mc.getPrecision() + (int)(Math.log10((double)(n))) ) ;
			BigDecimal ftrm = pi(mcloc).multiply(new BigDecimal(2)) ;
			ftrm = ftrm.pow(n) ;
			ftrm = multiplyRound(ftrm, betsum.BigDecimalValue(mcloc) ) ;
			BigDecimal exps = new BigDecimal(0) ;

			/* the basic accuracy of the accumulated terms before multiplication with 2
			*/
			double eps = Math.pow(10.,-mc.getPrecision()) ;

			if ( n % 4 == 3)
			{
				/* since the argument n is at least 7 here, the drop
				* of the terms is at rather constant pace at least 10^-3, for example
				* 0.0018, 0.2e-7, 0.29e-11, 0.74e-15 etc for npr=1,2,3.... We want 2 times these terms
				* fall below eps/10.
				*/
				int kmax = mc.getPrecision()/3 ;
				eps /= kmax ;
				/* need an error of eps for 2/(exp(2pi)-1) = 0.0037
				* The absolute error is 4*exp(2pi)*err(pi)/(exp(2pi)-1)^2=0.0075*err(pi)
				*/
				BigDecimal exp2p = pi( new MathContext(3+err2prec(3.14, eps/0.0075)) ) ;
				exp2p = exp(exp2p.multiply(new BigDecimal(2))) ;
				BigDecimal c =  exp2p.subtract(BigDecimal.ONE) ;
				exps = divideRound(1,c) ;
				for(int npr=2 ; npr<= kmax ; npr++)
				{
					/* the error estimate above for npr=1 is the worst case of
					* the absolute error created by an error in 2pi. So we can
					* safely re-use the exp2p value computed above without
					* reassessment of its error.
					*/
					c =  powRound(exp2p,npr).subtract(BigDecimal.ONE) ;
					c =  multiplyRound(c, (BigInteger.valueOf(npr)).pow(n) ) ;
					c =  divideRound(1,c) ;
					exps = exps.add(c) ;
				}
			}
			else
			{
				/* since the argument n is at least 9 here, the drop
				* of the terms is at rather constant pace at least 10^-3, for example
				* 0.0096, 0.5e-7, 0.3e-11, 0.6e-15 etc. We want these terms
				* fall below eps/10.
				*/
				int kmax = (1+mc.getPrecision())/3 ;
				eps /= kmax ;
				/* need an error of eps for 2/(exp(2pi)-1)*(1+4*Pi/8/(1-exp(-2pi)) = 0.0096
				* at k=7 or = 0.00766 at k=13 for example.
				* The absolute error is 0.017*err(pi) at k=9, 0.013*err(pi) at k=13, 0.012 at k=17
				*/
				BigDecimal twop = pi( new MathContext(3+err2prec(3.14, eps/0.017)) ) ;
				twop = twop.multiply(new BigDecimal(2)) ;
				BigDecimal exp2p = exp(twop) ;
				BigDecimal c =  exp2p.subtract(BigDecimal.ONE) ;
				exps = divideRound(1,c) ;
				c =  BigDecimal.ONE.subtract(divideRound(1,exp2p)) ;
				c =  divideRound(twop,c).multiply(new BigDecimal(2)) ;
				c =  divideRound(c,n-1).add(BigDecimal.ONE) ;
				exps = multiplyRound(exps,c) ;
				for(int npr=2 ; npr<= kmax ; npr++)
				{
					c =  powRound(exp2p,npr).subtract(BigDecimal.ONE) ;
					c =  multiplyRound(c, (BigInteger.valueOf(npr)).pow(n) ) ;

					BigDecimal d =  divideRound(1, exp2p.pow(npr) ) ;
					d =  BigDecimal.ONE.subtract(d) ;
					d =  divideRound(twop,d).multiply(new BigDecimal(2*npr)) ;
					d =  divideRound(d,n-1).add(BigDecimal.ONE) ;

					d = divideRound(d,c) ;

					exps = exps.add(d) ;
				}
			}
			exps = exps.multiply(new BigDecimal(2)) ;
			return ftrm.subtract(exps,mc) ;
		}
	} /* zeta */

	/** Riemann zeta function.
	* @param n The positive integer argument.
	* @return zeta(n)-1.
	* @since 2009-08-20
	*/
	static public double zeta1(final int n)
	{
		/* precomputed static table in double precision
		*/
		final double[] zmin1 = {0.,0.,
6.449340668482264364724151666e-01,
2.020569031595942853997381615e-01,8.232323371113819151600369654e-02,
3.692775514336992633136548646e-02,1.734306198444913971451792979e-02,
8.349277381922826839797549850e-03,4.077356197944339378685238509e-03,
2.008392826082214417852769232e-03,9.945751278180853371459589003e-04,
4.941886041194645587022825265e-04,2.460865533080482986379980477e-04,
1.227133475784891467518365264e-04,6.124813505870482925854510514e-05,
3.058823630702049355172851064e-05,1.528225940865187173257148764e-05,
7.637197637899762273600293563e-06,3.817293264999839856461644622e-06,
1.908212716553938925656957795e-06,9.539620338727961131520386834e-07,
4.769329867878064631167196044e-07,2.384505027277329900036481868e-07,
1.192199259653110730677887189e-07,5.960818905125947961244020794e-08,
2.980350351465228018606370507e-08,1.490155482836504123465850663e-08,
7.450711789835429491981004171e-09,3.725334024788457054819204018e-09,
1.862659723513049006403909945e-09,9.313274324196681828717647350e-10,
4.656629065033784072989233251e-10,2.328311833676505492001455976e-10,
1.164155017270051977592973835e-10,5.820772087902700889243685989e-11,
2.910385044497099686929425228e-11,1.455192189104198423592963225e-11,
7.275959835057481014520869012e-12,3.637979547378651190237236356e-12,
1.818989650307065947584832101e-12,9.094947840263889282533118387e-13,
4.547473783042154026799112029e-13,2.273736845824652515226821578e-13,
1.136868407680227849349104838e-13,5.684341987627585609277182968e-14,
2.842170976889301855455073705e-14,1.421085482803160676983430714e-14,
7.105427395210852712877354480e-15,3.552713691337113673298469534e-15,
1.776356843579120327473349014e-15,8.881784210930815903096091386e-16,
4.440892103143813364197770940e-16,2.220446050798041983999320094e-16,
1.110223025141066133720544570e-16,5.551115124845481243723736590e-17,
2.775557562136124172581632454e-17,1.387778780972523276283909491e-17,
6.938893904544153697446085326e-18,3.469446952165922624744271496e-18,
1.734723476047576572048972970e-18,8.673617380119933728342055067e-19,
4.336808690020650487497023566e-19,2.168404344997219785013910168e-19,
1.084202172494241406301271117e-19,5.421010862456645410918700404e-20,
2.710505431223468831954621312e-20,1.355252715610116458148523400e-20,
6.776263578045189097995298742e-21,3.388131789020796818085703100e-21,
1.694065894509799165406492747e-21,8.470329472546998348246992609e-22,
4.235164736272833347862270483e-22,2.117582368136194731844209440e-22,
1.058791184068023385226500154e-22,5.293955920339870323813912303e-23,
2.646977960169852961134116684e-23,1.323488980084899080309451025e-23,
6.617444900424404067355245332e-24,3.308722450212171588946956384e-24,
1.654361225106075646229923677e-24,8.271806125530344403671105617e-25,
4.135903062765160926009382456e-25,2.067951531382576704395967919e-25,
1.033975765691287099328409559e-25,5.169878828456431320410133217e-26,
2.584939414228214268127761771e-26,1.292469707114106670038112612e-26,
6.462348535570531803438002161e-27,3.231174267785265386134814118e-27,
1.615587133892632521206011406e-27,8.077935669463162033158738186e-28,
4.038967834731580825622262813e-28,2.019483917365790349158762647e-28,
1.009741958682895153361925070e-28,5.048709793414475696084771173e-29,
2.524354896707237824467434194e-29,1.262177448353618904375399966e-29,
6.310887241768094495682609390e-30,3.155443620884047239109841220e-30,
1.577721810442023616644432780e-30,7.888609052210118073520537800e-31
		} ;
		if( n <= 0 )
			throw new ProviderException("Not implemented: zeta at negative argument "+n) ;
		if( n == 1 )
			throw new ArithmeticException("Pole at zeta(1) ") ;

		if( n < zmin1.length )
			/* look it up if available */
			return zmin1[n] ;
		else
		{
			/* Result is roughly 2^(-n), desired accuracy 18 digits. If zeta(n) is computed, the equivalent accuracy
			* in relative units is higher, because zeta is around 1.
			*/
			double eps = 1.e-18*Math.pow(2.,(double)(-n) ) ;
			MathContext mc = new MathContext( err2prec(eps) ) ;
			return zeta(n,mc).subtract(BigDecimal.ONE).doubleValue() ;
		}
	} /* zeta */


	/** trigonometric cot.
	* @param x The argument.
	* @return cot(x) = 1/tan(x).
	*/
	static public double cot(final double x)
	{
		return 1./Math.tan(x) ;
	}

	/** Digamma function.
	* @param x The main argument.
	* @return psi(x).
	*  The error is sometimes up to 10 ulp, where AS 6.3.15 suffers from cancellation of digits and psi=0
	* @since 2009-08-26
	*/
	static public double psi(final double x)
	{
		/* the single positive zero of psi(x)
		*/
		final double psi0 = 1.46163214496836234126265954232572132846819;
		if ( x > 2.0)
		{
			/* Reduce to a value near x=1 with the standard recurrence formula.
			* Abramowitz-Stegun 6.3.5
			*/
			int m = (int) ( x-0.5 );
			double xmin1 = x-m ;
			double resul = 0. ;
			for(int i=1; i <= m ; i++)
				resul += 1./(x-i) ;
			return resul+psi(xmin1) ;
		}
		else if ( Math.abs(x-psi0) < 0.55)
		{
			/* Taylor approximation around the local zero
			*/
			final double [] psiT0 = { 9.67672245447621170427e-01, -4.42763168983592106093e-01,
			2.58499760955651010624e-01, -1.63942705442406527504e-01, 1.07824050691262365757e-01,
			-7.21995612564547109261e-02, 4.88042881641431072251e-02, -3.31611264748473592923e-02,
			2.25976482322181046596e-02, -1.54247659049489591388e-02, 1.05387916166121753881e-02,
			-7.20453438635686824097e-03, 4.92678139572985344635e-03, -3.36980165543932808279e-03,
			2.30512632673492783694e-03, -1.57693677143019725927e-03, 1.07882520191629658069e-03,
			-7.38070938996005129566e-04, 5.04953265834602035177e-04, -3.45468025106307699556e-04,
			2.36356015640270527924e-04, -1.61706220919748034494e-04, 1.10633727687474109041e-04,
			-7.56917958219506591924e-05, 5.17857579522208086899e-05, -3.54300709476596063157e-05,
			2.42400661186013176527e-05, -1.65842422718541333752e-05, 1.13463845846638498067e-05,
			-7.76281766846209442527e-06, 5.31106092088986338732e-06, -3.63365078980104566837e-06,
			2.48602273312953794890e-06, -1.70085388543326065825e-06, 1.16366753635488427029e-06,
			-7.96142543124197040035e-07, 5.44694193066944527850e-07, -3.72661612834382295890e-07,
			2.54962655202155425666e-07, -1.74436951177277452181e-07, 1.19343948298302427790e-07,
			-8.16511518948840884084e-08, 5.58629968353217144428e-08, -3.82196006191749421243e-08,
			2.61485769519618662795e-08, -1.78899848649114926515e-08, 1.22397314032336619391e-08,
			-8.37401629767179054290e-09, 5.72922285984999377160e-09} ;
			final double xdiff = x-psi0 ;
			double resul = 0. ;
			for( int i = psiT0.length-1; i >=0 ; i--)
				resul = resul*xdiff+psiT0[i] ;
			return resul*xdiff ;
		}
		else if ( x < 0. )
		{
			/* Reflection formula */
			double xmin = 1.-x ;
			return psi(xmin) + Math.PI/Math.tan(Math.PI*xmin) ;
		}
		else
		{
			double xmin1 = x-1 ;
			double resul = 0. ;
			for(int k=26 ; k>= 1; k--)
			{
				resul -= zeta1(2*k+1) ;
				resul *= xmin1*xmin1 ;
			}
				/* 0.422... = 1 -gamma */
			return resul + 0.422784335098467139393487909917597568 
				+ 0.5/xmin1-1./(1-xmin1*xmin1)- Math.PI/( 2.*Math.tan(Math.PI*xmin1) );
		}
	} /* psi */


	/** Broadhurst ladder sequence.
	* @param n
	* @param p
	* @param mc Specification of the accuracy of the result
	* @return S_(n,p)(a)
	* @since 2009-08-09
	* <a href="http://arxiv.org/abs/math/9803067">arXiv:math/9803067</a>
	*/
	static protected BigDecimal broadhurstBBP(final int n, final int p, final int a[], MathContext mc)
	{
		/* Explore the actual magnitude of the result first with a quick estimate.
		*/
		double x = 0.0 ;
		for(int k=1; k < 10 ; k++)
			x += a[ (k-1) % 8]/Math.pow(2., p*(k+1)/2)/Math.pow((double)k,n) ;

		/* Convert the relative precision and estimate of the result into an absolute precision.
		*/
		double eps = prec2err(x,mc.getPrecision()) ;

		/* Divide this through the number of terms in the sum to account for error accumulation
		* The divisor 2^(p(k+1)/2) means that on the average each 8th term in k has shrunk by
		* relative to the 8th predecessor by 1/2^(4p).  1/2^(4pc) = 10^(-precision) with c the 8term
		* cycles yields c=log_2( 10^precision)/4p = 3.3*precision/4p  with k=8c
		*/
		int kmax= (int)(6.6*mc.getPrecision()/p) ;

		/* Now eps is the absolute error in each term */
		eps /= kmax ;
		BigDecimal res = BigDecimal.ZERO ;
		for(int c =0 ; ; c++)
		{
			Rational r = new Rational() ;
			for (int k=0; k < 8 ; k++)
			{
				Rational tmp = new Rational(BigInteger.valueOf(a[k]),(BigInteger.valueOf(1+8*c+k)).pow(n)) ;
				/* floor( (pk+p)/2)
				*/
				int pk1h = p*(2+8*c+k)/2 ;
				tmp = tmp.divide( BigInteger.ONE.shiftLeft(pk1h) ) ;
				r = r.add(tmp) ;
			}
	
			if ( Math.abs(r.doubleValue()) < eps)
				break;
			MathContext mcloc = new MathContext( 1+err2prec(r.doubleValue(),eps) ) ;
			res = res.add( r.BigDecimalValue(mcloc) ) ;
		}
		return res.round(mc) ;
	} /* broadhurstBBP */







	/** Convert the finite representation of a floating point value to
	* its fraction.
	* @param x The number to be translated.
	* @return The rational number with the same decimal expansion as x.
	* @since 2012-03-09
	*/
	public static Rational toRational(BigDecimal x)
	{
		/* represent the floating point number by the exact rational
		* variant of the current truncated representation
		*/
		int s = x.scale() ;
		if ( s > 0)
			return new Rational( x.unscaledValue(), BigInteger.TEN.pow(s) ) ;
		else
			return new Rational( x.unscaledValue().multiply(BigInteger.TEN.pow(-s)), BigInteger.ONE) ;
	} /* toRational */

	/** Continued fraction.
	* @param x The number the absolute value of which will be decomposed.
	* @return A list of the form [a0,a1,a2,a3,...] where
	*  The decomposition is |x| = a0+1/(a1+1/(a2+1/(a3+...))).
	* @since 2012-03-09
	*/ 
	public static Vector<BigInteger> cfrac(final BigDecimal x)
	{
		/* forward to the implementation in the Rational class
		*/
		return toRational(x).cfrac() ;
	} /* cfrac */


	/** Add a BigDecimal and a BigInteger.
	* @param x The left summand
	* @param y The right summand
	* @return The sum x+y.
	* @since 2012-03-02
	*/
	static public BigDecimal add(final BigDecimal x, final BigInteger y)
	{
		return x.add(new BigDecimal(y)) ;
	} /* add */


	/** Add and round according to the larger of the two ulp's.
	* @param x The left summand
	* @param y The right summand
	* @return The sum x+y.
	* @since 2009-07-30
	*/
	static public BigDecimal addRound(final BigDecimal x, final BigDecimal y)
	{
		BigDecimal resul = x.add(y) ;
		/* The estimation of the absolute error in the result is |err(y)|+|err(x)| 
		*/
		double errR = Math.abs( y.ulp().doubleValue()/2. ) + Math.abs( x.ulp().doubleValue()/2. ) ;
		MathContext mc = new MathContext( err2prec(resul.doubleValue(),errR) ) ;
		return resul.round(mc) ;
	} /* addRound */

	/** Add and round according to the larger of the two ulp's.
	* @param x The left summand
	* @param y The right summand
	* @return The sum x+y.
	* @since 2010-07-19
	*/
	static public BigComplex addRound(final BigComplex x, final BigDecimal y)
	{
		final BigDecimal R = addRound(x.re,y) ;
		return new BigComplex(R,x.im) ;
	} /* addRound */

	/** Add and round according to the larger of the two ulp's.
	* @param x The left summand
	* @param y The right summand
	* @return The sum x+y.
	* @since 2010-07-19
	*/
	static public BigComplex addRound(final BigComplex x, final BigComplex y)
	{
		final BigDecimal R = addRound(x.re,y.re) ;
		final BigDecimal I = addRound(x.im,y.im) ;
		return new BigComplex(R,I) ;
	} /* addRound */

	/** Subtract and round according to the larger of the two ulp's.
	* @param x The left term.
	* @param y The right term.
	* @return The difference x-y.
	* @since 2009-07-30
	*/
	static public BigDecimal subtractRound(final BigDecimal x, final BigDecimal y)
	{
		BigDecimal resul = x.subtract(y) ;
		/* The estimation of the absolute error in the result is |err(y)|+|err(x)| 
		*/
		double errR = Math.abs( y.ulp().doubleValue()/2. ) + Math.abs( x.ulp().doubleValue()/2. ) ;
		MathContext mc = new MathContext( err2prec(resul.doubleValue(),errR) ) ;
		return resul.round(mc) ;
	} /* subtractRound */

	/** Subtract and round according to the larger of the two ulp's.
	* @param x The left summand
	* @param y The right summand
	* @return The difference x-y.
	* @since 2010-07-19
	*/
	static public BigComplex subtractRound(final BigComplex x, final BigComplex y)
	{
		final BigDecimal R = subtractRound(x.re,y.re) ;
		final BigDecimal I = subtractRound(x.im,y.im) ;
		return new BigComplex(R,I) ;
	} /* subtractRound */

	/** Multiply and round.
	* @param x The left factor.
	* @param y The right factor.
	* @return The product x*y.
	* @since 2009-07-30
	*/
	static public BigDecimal multiplyRound(final BigDecimal x, final BigDecimal y)
	{
		BigDecimal resul = x.multiply(y) ;
		/* The estimation of the relative error in the result is the sum of the relative
		* errors |err(y)/y|+|err(x)/x| 
		*/
		MathContext mc = new MathContext( Math.min(x.precision(),y.precision()) ) ;
		return resul.round(mc) ;
	} /* multiplyRound */

	/** Multiply and round.
	* @param x The left factor.
	* @param y The right factor.
	* @return The product x*y.
	* @since 2010-07-19
	*/
	static public BigComplex multiplyRound(final BigComplex x, final BigDecimal y)
	{
		BigDecimal R = multiplyRound(x.re,y) ;
		BigDecimal I = multiplyRound(x.im,y) ;
		return new BigComplex(R,I) ;
	} /* multiplyRound */

	/** Multiply and round.
	* @param x The left factor.
	* @param y The right factor.
	* @return The product x*y.
	* @since 2010-07-19
	*/
	static public BigComplex multiplyRound(final BigComplex x, final BigComplex y)
	{
		BigDecimal R = subtractRound(multiplyRound(x.re,y.re), multiplyRound(x.im,y.im)) ;
		BigDecimal I = addRound(multiplyRound(x.re,y.im), multiplyRound(x.im,y.re)) ;
		return new BigComplex(R,I) ;
	} /* multiplyRound */

	/** Multiply and round.
	* @param x The left factor.
	* @param f The right factor.
	* @return The product x*f.
	* @since 2009-07-30
	*/
	static public BigDecimal multiplyRound(final BigDecimal x, final Rational f)
	{
		if (  f.compareTo(BigInteger.ZERO) == 0 ) 
			return BigDecimal.ZERO ;
		else
		{
			/* Convert the rational value with two digits of extra precision
			*/
			MathContext mc = new MathContext( 2+x.precision() ) ;
			BigDecimal fbd = f.BigDecimalValue(mc) ;

			/* and the precision of the product is then dominated by the precision in x
			*/
			return multiplyRound(x,fbd) ;
		}
	}

	/** Multiply and round.
	* @param x The left factor.
	* @param n The right factor.
	* @return The product x*n.
	* @since 2009-07-30
	*/
	static public BigDecimal multiplyRound(final BigDecimal x, final int n)
	{
		BigDecimal resul = x.multiply(new BigDecimal(n)) ;
		/* The estimation of the absolute error in the result is |n*err(x)|
		*/
		MathContext mc = new MathContext( n != 0 ? x.precision(): 0 ) ;
		return resul.round(mc) ;
	}

	/** Multiply and round.
	* @param x The left factor.
	* @param n The right factor.
	* @return the product x*n
	* @since 2009-07-30
	*/
	static public BigDecimal multiplyRound(final BigDecimal x, final BigInteger n)
	{
		BigDecimal resul = x.multiply(new BigDecimal(n)) ;
		/* The estimation of the absolute error in the result is |n*err(x)|
		*/
		MathContext mc = new MathContext( n.compareTo(BigInteger.ZERO) != 0 ? x.precision(): 0 ) ;
		return resul.round(mc) ;
	}

	/** Divide and round.
	* @param x The numerator
	* @param y The denominator
	* @return the divided x/y
	* @since 2009-07-30
	*/
	static public BigDecimal divideRound(final BigDecimal x, final BigDecimal y)
	{
		/* The estimation of the relative error in the result is |err(y)/y|+|err(x)/x| 
		*/
		MathContext mc = new MathContext( Math.min(x.precision(),y.precision()) ) ;
		BigDecimal resul = x.divide(y,mc) ;
		/* If x and y are precise integer values that may have common factors,
		* the method above will truncate trailing zeros, which may result in
		* a smaller apparent accuracy than starte... add missing trailing zeros now.
		*/
		return scalePrec(resul,mc) ;
	}

	/** Build the inverse and maintain the approximate accuracy.
	* @param z The denominator
	* @return The divided 1/z = [Re(z)-i*Im(z)]/ [Re^2 z + Im^2 z]
	* @since 2010-07-19
	*/
	static public BigComplex invertRound(final BigComplex z)
	{
		if (z.im.compareTo(BigDecimal.ZERO) == 0)
		{
			/* In this case with vanishing Im(x), the result is  simply 1/Re z.
			*/
			final MathContext mc = new MathContext( z.re.precision() ) ;
			return new BigComplex( BigDecimal.ONE.divide( z.re, mc) ) ;
		}
		else if (z.re.compareTo(BigDecimal.ZERO) == 0)
		{
			/* In this case with vanishing Re(z), the result is  simply -i/Im z
			*/
			final MathContext mc = new MathContext( z.im.precision() ) ;
			return new BigComplex(BigDecimal.ZERO, BigDecimal.ONE.divide( z.im, mc).negate() ) ;
		}
		else 
		{
			/* 1/(x.re+I*x.im) = 1/(x.re+x.im^2/x.re) - I /(x.im +x.re^2/x.im)
			*/
			BigDecimal R  = addRound(z.re, divideRound(multiplyRound(z.im,z.im), z.re) ) ;
			BigDecimal I  = addRound(z.im, divideRound(multiplyRound(z.re,z.re), z.im) ) ;
			MathContext mc = new MathContext( 1+R.precision() ) ;
			R = BigDecimal.ONE.divide(R,mc) ;
			mc = new MathContext( 1+I.precision() ) ;
			I = BigDecimal.ONE.divide(I,mc) ;
			return new BigComplex(R,I.negate()) ;
		}
	}

	/** Divide and round.
	* @param x The numerator
	* @param y The denominator
	* @return the divided x/y
	* @since 2010-07-19
	*/
	static public BigComplex divideRound(final BigComplex x, final BigComplex y)
	{
		return multiplyRound( x, invertRound(y) ) ;
	}

	/** Divide and round.
	* @param x The numerator
	* @param n The denominator
	* @return the divided x/n
	* @since 2009-07-30
	*/
	static public BigDecimal divideRound(final BigDecimal x, final int n)
	{
		/* The estimation of the relative error in the result is |err(x)/x| 
		*/
		MathContext mc = new MathContext( x.precision() ) ;
		return x.divide(new BigDecimal(n),mc) ;
	}

	/** Divide and round.
	* @param x The numerator
	* @param n The denominator
	* @return the divided x/n
	* @since 2009-07-30
	*/
	static public BigDecimal divideRound(final BigDecimal x, final BigInteger n)
	{
		/* The estimation of the relative error in the result is |err(x)/x| 
		*/
		MathContext mc = new MathContext( x.precision() ) ;
		return x.divide(new BigDecimal(n),mc) ;
	} /* divideRound */

	/** Divide and round.
	* @param n The numerator
	* @param x The denominator
	* @return the divided n/x
	* @since 2009-08-05
	*/
	static public BigDecimal divideRound(final BigInteger n, final BigDecimal x)
	{
		/* The estimation of the relative error in the result is |err(x)/x| 
		*/
		MathContext mc = new MathContext( x.precision() ) ;
		return new BigDecimal(n).divide(x,mc) ;
	} /* divideRound */

	/** Divide and round.
	* @param n The numerator
	* @param x The denominator
	* @return the divided n/x
	* @since 2012-03-01
	*/
	static public BigComplex divideRound(final BigInteger n, final BigComplex x)
	{
		/* catch case of real-valued denominator first
		*/
		if ( x.im.compareTo(BigDecimal.ZERO) == 0 )
			return new BigComplex( divideRound(n,x.re),BigDecimal.ZERO ) ;
		else if ( x.re.compareTo(BigDecimal.ZERO) == 0 )
			return new BigComplex( BigDecimal.ZERO, divideRound(n,x.im).negate() ) ;
			
		BigComplex z = invertRound(x) ;
		/* n/(x+iy) = nx/(x^2+y^2) -nyi/(x^2+y^2)	
		*/
		BigDecimal repart = multiplyRound(z.re, n) ;
		BigDecimal impart = multiplyRound(z.im, n) ;
		return new BigComplex( repart, impart) ;
	} /* divideRound */

	/** Divide and round.
	* @param n The numerator.
	* @param x The denominator.
	* @return the divided n/x.
	* @since 2009-08-05
	*/
	static public BigDecimal divideRound(final int n, final BigDecimal x)
	{
		/* The estimation of the relative error in the result is |err(x)/x| 
		*/
		MathContext mc = new MathContext( x.precision() ) ;
		return new BigDecimal(n).divide(x,mc) ;
	}

	/** Append decimal zeros to the value. This returns a value which appears to have
	* a higher precision than the input.
	* @param x The input value
	* @param d The (positive) value of zeros to be added as least significant digits.
	* @return The same value as the input but with increased (pseudo) precision.
	*/
	static public BigDecimal scalePrec(final BigDecimal x, int d)
	{
		return x.setScale(d+x.scale()) ;
	}

	/** Append decimal zeros to the value. This returns a value which appears to have
	* a higher precision than the input.
	* @param x The input value
	* @param d The (positive) value of zeros to be added as least significant digits.
	* @return The same value as the input but with increased (pseudo) precision.
	*/
	static public BigComplex scalePrec(final BigComplex x, int d)
	{
		return new BigComplex( scalePrec(x.re,d),scalePrec(x.im,d)) ;
	}

	/** Boost the precision by appending decimal zeros to the value. This returns a value which appears to have
	* a higher precision than the input.
	* @param x The input value
	* @param mc The requirement on the minimum precision on return.
	* @return The same value as the input but with increased (pseudo) precision.
	*/
	static public BigDecimal scalePrec(final BigDecimal x, final MathContext mc)
	{
		final int diffPr = mc.getPrecision() - x.precision() ;
		if ( diffPr > 0 )
			return scalePrec(x, diffPr) ;
		else
			return x ;
	} /* BigDecimalMath.scalePrec */

	/** Convert an absolute error to a precision.
	* @param x The value of the variable
	* @param xerr The absolute error in the variable
	* @return The number of valid digits in x.
	*    The value is rounded down, and on the pessimistic side for that reason.
	* @since 2009-06-25
	*/
	static public int err2prec(BigDecimal x, BigDecimal xerr)
	{
		return err2prec( xerr.divide(x,MathContext.DECIMAL64).doubleValue() );
	}

	/** Convert an absolute error to a precision.
	* @param x The value of the variable
	*    The value returned depends only on the absolute value, not on the sign.
	* @param xerr The absolute error in the variable
	*    The value returned depends only on the absolute value, not on the sign.
	* @return The number of valid digits in x.
	*    Derived from the representation x+- xerr, as if the error was represented
	*    in a "half width" (half of the error bar) form.
	*    The value is rounded down, and on the pessimistic side for that reason.
	* @since 2009-05-30
	*/
	static public int err2prec(double x, double xerr)
	{
		/* Example: an error of xerr=+-0.5 at x=100 represents 100+-0.5 with
		* a precision = 3 (digits).
		*/
		return 1+(int)(Math.log10(Math.abs(0.5*x/xerr) ) );
	}

	/** Convert a relative error to a precision.
	* @param xerr The relative error in the variable.
	*    The value returned depends only on the absolute value, not on the sign.
	* @return The number of valid digits in x.
	*    The value is rounded down, and on the pessimistic side for that reason.
	* @since 2009-08-05
	*/
	static public int err2prec(double xerr)
	{
		/* Example: an error of xerr=+-0.5 a precision of 1 (digit), an error of
		* +-0.05 a precision of 2 (digits)
		*/
		return 1+(int)(Math.log10(Math.abs(0.5/xerr) ) );
	}

	/** Convert a precision (relative error) to an absolute error.
	*    The is the inverse functionality of err2prec().
	* @param x The value of the variable
	*    The value returned depends only on the absolute value, not on the sign.
	* @param prec The number of valid digits of the variable.
	* @return the absolute error in x.
	*    Derived from the an accuracy of one half of the ulp.
	* @since 2009-08-09
	*/
	static public double prec2err(final double x, final int prec)
	{
		return 5.*Math.abs(x)*Math.pow(10.,-prec) ;
	}

} /* BigDecimalMath */


==> anc/src/main/java/org/nevec/rjm/BigIntegerMath.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.security.* ;
import java.util.* ;
import java.math.* ;


/** BigInteger special functions and Number theory.
* @since 2009-08-06
* @author Richard J. Mathar
*/
public class BigIntegerMath
{


	/** Evaluate binomial(n,k).
	* @param n The upper index 
	* @param k The lower index
	* @return The binomial coefficient
	*/
	static public BigInteger binomial(final int n, final int k)
	{
		if ( k == 0 ) 
			return BigInteger.ONE ;
		BigInteger bin = BigInteger.valueOf((long)n) ;
		BigInteger n2 = bin ;
		for(BigInteger i= BigInteger.valueOf((long)(k-1)) ; i.compareTo(BigInteger.ONE) >= 0 ; i = i.subtract(BigInteger.ONE) )
			bin = bin.multiply(n2.subtract(i)) ;
		for(BigInteger i= BigInteger.valueOf((long)k) ; i.compareTo(BigInteger.ONE) == 1 ; i = i.subtract(BigInteger.ONE) )
			bin = bin.divide(i) ;
		return ( bin) ;
	} /* binomial */

	/** Evaluate binomial(n,k).
	* @param n The upper index 
	* @param k The lower index
	* @return The binomial coefficient
	* @since 2008-10-15
	*/
	static public BigInteger binomial(final BigInteger n, final BigInteger k)
	{
		/* binomial(n,0) =1 
		*/
		if ( k.compareTo(BigInteger.ZERO) == 0 ) 
			return(BigInteger.ONE) ;

		BigInteger bin = n;

		/* the following version first calculates n(n-1)(n-2)..(n-k+1)
		* in the first loop, and divides this product through k(k-1)(k-2)....2
		* in the second loop. This is rather slow and replaced by a faster version
		* below
		* BigInteger n2 = bin ;
		* BigInteger i= k.subtract(BigInteger.ONE) ;
		* for( ; i.compareTo(BigInteger.ONE) >= 0 ; i = i.subtract(BigInteger.ONE) )
		* 	bin = bin.multiply(n2.subtract(i)) ;
		* i= BigInteger.valueOf(k) ;
		* for( ; i.compareTo(BigInteger.ONE) == 1 ; i = i.subtract(BigInteger.ONE) )
		* 	bin = bin.divide(i) ;
		*/

		/* calculate n then n(n-1)/2 then n(n-1)(n-2)(2*3) etc up to n(n-1)..(n-k+1)/(2*3*..k)
		* This is roughly the best way to keep the individual intermediate products small
		* and in the integer domain. First replace C(n,k) by C(n,n-k) if n-k<k.
		*/
		BigInteger truek = k ;
		if ( n.subtract(k).compareTo(k) < 0 )
			truek = n.subtract(k) ;

		/* Calculate C(num,truek) where num=n and truek is the smaller of n-k and k.
		* Have already initialized bin=n=C(n,1) above. Start definining the factorial
		* in the denominator, named fden
		*/
		BigInteger i = BigInteger.valueOf(2L) ;
		BigInteger num = n ;
		/* a for-loop   (i=2;i<= truek;i++)
		*/
		for( ; i.compareTo(truek) <= 0 ; i = i.add(BigInteger.ONE) )
		{
			/* num = n-i+1 after this operation
			*/
			num = num.subtract(BigInteger.ONE) ;
			/* multiply by (n-i+1)/i
			*/
			bin = (bin.multiply(num)).divide(i) ;
		}
		return ( bin) ;
	} /* binomial */

	/** Evaluate sigma_k(n).
	* @param n the main argument which defines the divisors
	* @param k the lower index, which defines the power
	* @return The sum of the k-th powers of the positive divisors
	*/
	static public BigInteger sigmak(final BigInteger n, final int k)
	{
		return (new Ifactor(n.abs())).sigma(k).n ;
	} /* sigmak */

	/** Evaluate sigma(n).
	* @param n the argument for which divisors will be searched.
	* @return the sigma function. Sum of the positive divisors of the argument.
	* @since 2006-08-14
	*/
	static public BigInteger sigma(int n)
	{
		return (new Ifactor(Math.abs(n))).sigma().n ;
	}

	/** Compute the list of positive divisors.
	* @param n The integer of which the divisors are to be found.
	* @return The sorted list of positive divisors.
	* @since 2010-08-27
	*/
	static public Vector<BigInteger> divisors(final BigInteger n)
	{
		return (new Ifactor(n.abs())).divisors() ;
	}

	/** Evaluate sigma(n).
	* @param n the argument for which divisors will be searched.
	* @return the sigma function. Sum of the divisors of the argument.
	* @since 2006-08-14
	*/
	static public BigInteger sigma(final BigInteger n)
	{
		return (new Ifactor(n.abs())).sigma().n ;
	}

	/** Compute phi(n), the Euler totient function.
	* @param n The positive argument of the function.
	* @return phi(n)
	* <a href="http://oeis.org/A000010">A000010</a> in the OEIS.
	* @since 2008-10-14
	* @since 2012-03-04 Adapted to new Ifactor representation.
	*/
	public BigInteger eulerPhi(final int n)
	{
		return eulerPhi(BigInteger.valueOf((long)n) ) ;
	} /* eulerPhi */

	/** Compute phi(n), the Euler totient function.
	* @param n The positive argument of the function.
	* @return phi(n)
	* <a href="http://oeis.org/A000010">A000010</a> in the OEIS.
	* @since 2008-10-14
	* @since 2012-03-04 Adapted to new Ifactor representation.
	*/
	public BigInteger eulerPhi(final BigInteger n)
	{
		if ( n.compareTo(BigInteger.ZERO) <= 0 )
			throw new ArithmeticException("negative argument "+n+ " of EulerPhi") ;
		final Ifactor prFact = new Ifactor(n) ;
		BigInteger phi = n ;
		if ( n.compareTo(BigInteger.ONE) > 0 )
			for(int i=0 ; i < prFact.primeexp.size() ; i += 2)
			{
				BigInteger p = new BigInteger(prFact.primeexp.elementAt(i).toString()) ;
				BigInteger p_1 = p.subtract(BigInteger.ONE) ;
				phi = phi.multiply(p_1).divide(p) ;
			}
		return phi ;
	} /* eulerPhi */

	/** Evaluate floor(sqrt(n)).
	* @param n The non-negative argument.
	* @return The integer square root. The square root rounded down.
	* @since 2010-08-27
	*/
	static public int isqrt(final int n)
	{
		if ( n < 0 )
			throw new ArithmeticException("Negative argument "+ n) ;
		final double resul= Math.sqrt((double)n) ;
		return (int)Math.round(resul) ;
	} /* isqrt */

	/** Evaluate floor(sqrt(n)).
	* @param n The non-negative argument.
	*  Arguments less than zero throw an ArithmeticException.
	* @return The integer square root, the square root rounded down.
	* @since 2010-08-27
	*/
	static public long isqrt(final long n)
	{
		if ( n < 0 )
			throw new ArithmeticException("Negative argument "+ n) ;
		final double resul= Math.sqrt((double)n) ;
		return Math.round(resul) ;
	} /* isqrt */

	/** Evaluate floor(sqrt(n)).
	* @param n The non-negative argument.
	*  Arguments less than zero throw an ArithmeticException.
	* @return The integer square root, the square root rounded down.
	* @since 2011-02-12
	*/
	static public BigInteger isqrt(final BigInteger n)
	{
		if ( n.compareTo(BigInteger.ZERO) < 0 )
			throw new ArithmeticException("Negative argument "+ n.toString()) ;
		/* Start with an estimate from a floating point reduction.
		*/
		BigInteger x  ;
		final int bl = n.bitLength() ;
		if ( bl > 120)
			x = n.shiftRight(bl/2-1) ;
		else
		{
			final double resul= Math.sqrt(n.doubleValue()) ;
			x = new BigInteger(""+Math.round(resul)) ;
		}

		final BigInteger two = BigInteger.valueOf(2L) ;
		while ( true)
		{
			/* check whether the result is accurate, x^2 =n
			*/
			BigInteger x2 = x.pow(2) ;
			BigInteger xplus2 = x.add(BigInteger.ONE).pow(2) ;
			if ( x2.compareTo(n) <= 0 && xplus2.compareTo(n) > 0)
				return x ;
			xplus2 = xplus2.subtract(x.shiftLeft(2)) ;
			if ( xplus2.compareTo(n) <= 0 && x2.compareTo(n) > 0)
				return x.subtract(BigInteger.ONE) ;
			/* Newton algorithm. This correction is on the
			* low side caused by the integer divisions. So the value required
			* may end up by one unit too large by the bare algorithm, and this
			* is caught above by comparing x^2, (x+-1)^2 with n.
			*/
			xplus2 = x2.subtract(n).divide(x).divide(two) ;
			x = x.subtract(xplus2) ;
		}
	} /* isqrt */

	/** Evaluate floor((p*sqrt(D)+q)/r).
	* @param D The non-negative argument.
	* @param p The factor in front of the square root in the numerator.
	* @param q The summand in the numerator
	* @param r The non-zero denominator
	* @return The integer square root, the square root rounded down.
	* @since 2016-03-19
	*/
	static public BigInteger isqrt(final BigInteger D, final BigInteger p, final BigInteger q, final BigInteger r)
	{
		if ( D.compareTo(BigInteger.ZERO) < 0 )
			throw new ArithmeticException("Negative argument "+ D.toString()) ;
		if ( r.compareTo(BigInteger.ZERO) == 0 )
			throw new ArithmeticException("Zero denominator "+ r.toString()) ;

		if ( p.compareTo(BigInteger.ZERO) == 0  || D.compareTo(BigInteger.ZERO)== 0)
			/* degenerate case, return floor(q/r) */
			return q.divide(r) ;

		/* eliminate common sign if r<0
		*/
		if ( r.compareTo(BigInteger.ZERO) < 0 )
			return isqrt(D,p.negate(),q.negate(),r.negate()) ;

		/* Need to solve (p*sqrt(D)+q)/r = x.
		* So (r*x-q)^2 - p^2*D =0.
		*/

		/* a rough approximate value of sqrt(D)
		*/
		final int bl = D.bitLength() ;
		final BigInteger sqrtD = D.shiftRight(bl/2-1) ;

		/* starting value of the return value x.
		*/
		BigInteger x = p.multiply(sqrtD).add(q).divide(r) ;

		final BigInteger p2D = p.pow(2).multiply(D) ;
		final BigInteger twor = r.multiply(BigInteger.valueOf(2)) ;

		BigInteger[] xstack = new BigInteger[2] ;
		xstack[1] = x ;
		while ( true)
		{
			BigInteger rxq = r.multiply(x).subtract(q) ;
			BigInteger rxqsqr = rxq.pow(2) ;

			/*
			* Newton itegration x-> x- [ (rx-q)^2-p^2D]/(2(rx-q)r).
			* x-> x+ [p^2D- (rx-q)^2]/(2(rx-q)r).
			*/
			BigInteger deltaxnum= p2D.subtract(rxqsqr) ;
			BigInteger deltaxden= twor.multiply(rxq) ;
			BigInteger deltax= deltaxnum.divide(deltaxden) ;

			/* check whether the result is accurate. If the correction
			* is zero, we may need to subtract 1 to get the
			* floor of [p*sqrt(D)-q]/r. So the question is on
			* the sign of [p^2D-(rx-q)^2)/[2r(rx-q)]
			*/
			if ( deltax .compareTo(BigInteger.ZERO) == 0)
			{
				/* xnum/xden >= 1/2; 2*xnum >= xden
				*/
				if ( deltaxnum.abs().shiftLeft(1).compareTo(deltaxden.abs()) >= 0)
				{
					deltax = (deltaxnum.signum() == deltaxden.signum() )? BigInteger.ONE : BigInteger.ONE.negate() ;
				}
				else
				{
					/* r>0 here, so rx-q needs to be a lower estimate
					* of p*sqrt(D), where p may have either sign:
					* rx-q <= p*sqrt(D)
					*/
					if ( deltaxnum.signum() == 0 || deltaxnum.signum() == deltaxden.signum() )
						/* the correction tries to be positive, so we are on the lower side
						*/
						return x;
					else
						return x.subtract(BigInteger.ONE);
				}
			}
			x= x.add(deltax) ;
			/* excape infinitely oscillating solutions
			*/
			if ( xstack[0] != null && xstack[0].compareTo(x) == 0)
				return xstack[0].min(xstack[1]) ;
			xstack[0] = xstack[1] ;
			xstack[1] = x ;
		}
	} /* isqrt */

	/** Continued fraction of the square root of a positive integer
	* @param D The positive integer
	* @return The vector [a0,a1,a2,..] of sqrt(D) = a0+1/(a1+1/(a2+1/..)))
	* @sicne 2016-03-19
	*/
	static Vector<BigInteger> cfracD(BigInteger D)
	{
		if ( D.compareTo(BigInteger.ZERO) < 0 )
			throw new ArithmeticException("Negative argument "+ D.toString()) ;

		Vector<BigInteger> cfr = new Vector<BigInteger>();
		/* first a0 as the solution of isqrt(D)
		*/
		BigInteger a0 = isqrt(D) ;
		cfr.add(a0) ;
		BigInteger a0sqr = a0.pow(2) ;
		/* nothing more to be done if D is a perfect square
		*/
		if ( a0sqr.compareTo(D) < 0)
		{
			/* sqrt(D)  = a0+1/(a1+....) means
			* sqrt(D)-a0=1/(a1+..) means a1+.. = 1/[sqrt(D)-a0]
			* = (sqrt(D)+a0)/[D-a_0^2]
			*/
			BigInteger p = BigInteger.ONE ;
			BigInteger q = a0 ;
			BigInteger r = D.subtract(a0sqr) ;

			/* remember q and r to detect periodicity of the recursion
			* No need to remember p=1.
			*/
			final BigInteger qstrt = q ;
			final BigInteger rstrt = r ;

			for(int i=0 ; ;i++)
			{
				BigInteger a = isqrt(D,p,q, r) ;
		
				cfr.add(a) ;
				/* a1+1/(a2+....)=[ sqrt(D)+a0]/(D-a_0^2) so
				* 1/(a2+...) =[ sqrt(D)+a0]/(D-a_0^2) -a1
				* =[ sqrt(D)+a0-a1(D-a0^2)]/(D-a_0^2), so
				* a2+...=(D-a0^2)/[ sqrt(D)+a0-a1(D-a0^2)]
				* =(D-a0^2)[sqrt(D)-a0+a1(D-a0^2)]/[ D-{a0-a1(D-a0^2)}^2]
				* More generally a(j)+1/(a(j+1)+..)= (p*sqrt(D)+q)/r;
				* 1/(a(j+1)+..) = (p*sqrt(D)+q-r*a(j))/r;
				* a(j+1)+1/[a(j+2)+..] = r/(p*sqrt(D)+q-r*a(j))
				* = r[p*sqrt(D)-q+r*aj]/(p^2*D-[q-r*aj]^2)
				* pnew = r*p;
				* qnew = r*(r*aj-q);
				* rnew = p^2*D-(r*aj-q)^2;
				*/
				BigInteger pnew = r.multiply(p) ;
				final BigInteger tmp = r.multiply(a).subtract(q) ;
				BigInteger qnew = r.multiply(tmp) ;
				BigInteger rnew = p.pow(2).multiply(D).subtract(tmp.pow(2)) ;

				final BigInteger gcd3 = pnew.gcd(qnew).gcd(rnew) ;
				p = pnew.divide(gcd3) ;
				q = qnew.divide(gcd3) ;
				r = rnew.divide(gcd3) ;
				if ( p.compareTo(BigInteger.ONE) == 0
					&& q.compareTo(qstrt) == 0
					&& r.compareTo(rstrt) == 0)
					break;
			}
		}
		return cfr;
	} /* cfracD */

	/** Solve the Pell equation x^2-D*y^2=-1
	* @param D The factor in front of the y^2.
	* @return The fundamental solution represented as x/y.
	*  If there is none, returns null.
	* @since 2016-03-19
	*/
	static Rational negPell (final BigInteger D)
	{
		/* calcuate the periodic palindromic continued fraction of sqrt(D)
		*/
		Vector<BigInteger> cfr = cfracD(D) ;
		/* need to have odd length of the periodic part, which
		* means evenlength of the entire vector.
		*/
		if ( cfr.size() % 2 == 0 )
		{
			int i = cfr.size()-2 ;
			Rational fsol = new Rational(cfr.elementAt(i)) ;
			/* convergent down to a1
			*/
			for( i = cfr.size()-3 ; i >= 0 ; i--)
				fsol = fsol.invert().add(cfr.elementAt(i)) ;
			return fsol ;
		}
		else
			return null ;
	} /* cfracD */

        /** Evaluate floor(root[n](x)).
        * @param x The non-negative argument.
        *  Arguments less than zero throw an ArithmeticException.
        * @param n The positive inverse power.
        * @return The integer n-th root of x, rounded down.
        * @since 2012-11-29
        */
        static public BigInteger iroot(final BigInteger x, final int n)
        {
                if ( x.compareTo(BigInteger.ZERO) < 0 )
                        throw new ArithmeticException("Negative argument "+ x.toString()) ;
                if ( n < 1 )
                        throw new ArithmeticException("Non-positive argument "+ n) ;
                /* Start with an estimate from a floating point reduction.
                */
                BigInteger r  ;
                final BigInteger nBig = BigInteger.valueOf((long)n)  ;
                final int bl = x.bitLength() ;
                if ( bl > 120)
                        r = x.shiftRight(bl/n-1) ;
                else
                {
                        final double resul= Math.pow(x.doubleValue(),1.0/n) ;
                        r = new BigInteger(""+Math.round(resul)) ;
                }

                while ( true)
                {
                        /* check whether the result is accurate, r^n =x
                        */
                        BigInteger r2 = r.pow(n) ;
                        BigInteger rplus2 = r.add(BigInteger.ONE).pow(n) ;
                        if ( r2.compareTo(x) <= 0 && rplus2.compareTo(x) > 0)
                                return r ;
                        rplus2 = r.subtract(BigInteger.ONE).pow(n) ;
                        if ( rplus2.compareTo(x) <= 0 && r2.compareTo(x) > 0)
                                return r.subtract(BigInteger.ONE) ;
                        rplus2 = r2.subtract(x).divide(r.pow(n-1)).divide(nBig) ;
                        r = r.subtract(rplus2) ;
                }
        } /* iroot */

	/** Evaluate core(n).
	* Returns the smallest positive integer m such that n/m is a perfect square.
	* @param n The non-negative argument.
	* @return The square-free part of n.
	* @since 2011-02-12
	*/
	static public BigInteger core(final BigInteger n)
	{
		if ( n.compareTo(BigInteger.ZERO) < 0 )
			throw new ArithmeticException("Negative argument "+ n) ;
		final Ifactor i = new Ifactor(n) ;
		return i.core() ;
	}

	/** Minor of an integer matrix.
	* @param A The matrix.
	* @param r The row index of the row to be removed (0-based).
	*   An exception is thrown if this is outside the range 0 to the upper row index of A.
	* @param c The column index of the column to be removed (0-based).
	*   An exception is thrown if this is outside the range 0 to the upper column index of A.
	* @return The depleted matrix. This is not a deep copy but contains references to the original.
	* @since 2010-08-27
	*/
	static public BigInteger[][] minor(final BigInteger[][] A, final int r, final int c) throws ArithmeticException
	{
		/* original row count */
		final int rL = A.length ;
		if ( rL == 0 )
			throw new ArithmeticException("zero row count in matrix") ;
		if ( r < 0  || r >= rL)
			throw new ArithmeticException("row number "+r + " out of range 0.." + (rL-1)) ;
		/* original column count */
		final int cL = A[0].length ;
		if ( cL == 0 )
			throw new ArithmeticException("zero column count in matrix") ;
		if ( c < 0  || c >= cL)
			throw new ArithmeticException("column number "+c + " out of range 0.." + (cL-1)) ;
		BigInteger M[][] = new BigInteger[rL-1][cL-1] ;
		int imrow =0 ;
		for (int row = 0 ; row < rL ; row++)
		{
			if ( row != r)
			{
				int imcol = 0 ;
				for(int col = 0 ; col < cL ;col++)
				{
					if ( col != c )
					{
						M[imrow][imcol] = A[row][col] ;
						imcol ++ ;
					}
				}
				imrow++ ;
			}
		}
		return M ;
	}

	/** Replace column of a matrix with a column vector.
	* @param A The matrix.
	* @param c The column index of the column to be substituted (0-based).
	* @param v The column vector to be inserted.
	* With the current implementation, it must be at least as long as the row count, and 
	*  its elements that exceed that count are ignored.
	* @return The modified matrix. This is not a deep copy but contains references to the original.
	* @since 2010-08-27
	*/
	static private BigInteger[][] colSubs(final BigInteger[][] A, final int c, final BigInteger[] v) throws ArithmeticException
	{
		/* original row count */
		final int rL = A.length ;
		if ( rL == 0 )
			throw new ArithmeticException("zero row count in matrix") ;
		/* original column count */
		final int cL = A[0].length ;
		if ( cL == 0 )
			throw new ArithmeticException("zero column count in matrix") ;
		if ( c < 0  || c >= cL)
			throw new ArithmeticException("column number "+c + " out of range 0.." + (cL-1)) ;
		BigInteger M[][] = new BigInteger[rL][cL] ;
		for (int row = 0 ; row < rL ; row++)
		{
			for(int col = 0 ; col < cL ;col++)
			{
				/* currently, v may just be longer than the row count, and surplus
				* elements will be ignored. Shorter v lead to an exception.
				*/
				if ( col != c )
					M[row][col] = A[row][col] ;
				else
					M[row][col] = v[row] ;
			}
		}
		return M ;
	} /* colSubs */

	/** Vandermonde Matrix of an integer sequence
	* @param x The list of integers x_0, x_1, x..n
	* @return Vandermonde matrix with value x_r^(n-c) in rows r=0..n and columns c=n,n-1,..0
	* @since 2026-11-13
	*/
	static public BigInteger[][] vandermon(final BigInteger[] x)
	{
		int N = x.length ;
		BigInteger [][] A = new BigInteger[N][N] ;
		for(int r=0 ; r < N ; r++)
		{
			BigInteger entr = BigInteger.ONE ;
			for(int c=N-1 ; c >= 0 ; c--)
			{
				A[r][c] = entr ;
				entr = entr.multiply(x[r]) ;
			}
		}
		return A ;
	} /* vandermon */

	/** Vandermonde Matrix of an integer sequence
	* @param x The list of integers x_0, x_1, x..n
	* @return Vandermonde matrix with value x_r^(n-c) in rows r=0..n and columns c=n,n-1,..0
	* @since 2026-11-13
	*/
	static public BigInteger[][] vandermon(final int[] x)
	{
		int N = x.length ;
		BigInteger [][] A = new BigInteger[N][N] ;
		for(int r=0 ; r < N ; r++)
		{
			BigInteger entr = BigInteger.ONE ;
			for(int c=N-1 ; c >= 0 ; c--)
			{
				A[r][c] = entr ;
				entr = entr.multiply( BigInteger.valueOf(x[r]) ) ;
			}
		}
		return A ;
	} /* vandermon */

	/** Determinant of an integer square matrix.
	* @param A The square matrix.
	*  If column and row dimensions are unequal, an ArithmeticException is thrown.
	* @return The determinant.
	* @since 2010-08-27
	*/
	static public BigInteger det(final BigInteger[][] A) throws ArithmeticException
	{
		BigInteger d = BigInteger.ZERO ;
		/* row size */
		final int rL = A.length ;
		if ( rL == 0 )
			throw new ArithmeticException("zero row count in matrix") ;
		/* column size */
		final int cL = A[0].length ;
		if ( cL != rL )
			throw new ArithmeticException("Non-square matrix dim "+rL + " by " + cL) ;

		/* Compute the low-order cases directly.
		*/
		if ( rL == 1 )
			return A[0][0] ;

		else if ( rL == 2)
		{
			d = A[0][0].multiply(A[1][1]) ;
			return d.subtract( A[0][1].multiply(A[1][0])) ;
		}
		else
		{
			/* Work arbitrarily along the first column of the matrix */
			for (int r = 0  ; r < rL  ; r++)
			{
				/* Do not consider minors that do no contribute anyway
				*/
				if ( A[r][0].compareTo(BigInteger.ZERO) != 0 )
				{
					final BigInteger M[][] = minor(A,r,0) ;
					final BigInteger m = A[r][0].multiply( det(M)) ;
					/* recursive call */
					if ( r % 2 == 0)
						d = d.add(m) ;
					else
						d = d.subtract(m) ;
				}
			}
		}
		return d;
	} /* det */

	/** Solve a linear system of equations.
	* @param A The square matrix.
	*  If it is not of full rank, an ArithmeticException is thrown.
	* @param rhs The right hand side. The length of this vector must match the matrix size;
	*  else an ArithmeticException is thrown.
	* @return The vector of x in A*x=rhs.
	* @since 2010-08-28
	*/
	static public Rational[] solve(final BigInteger[][]A, final BigInteger[] rhs) throws ArithmeticException
	{

		final int rL = A.length ;
		if ( rL == 0 )
			throw new ArithmeticException("zero row count in matrix") ;

		/* column size */
		final int cL = A[0].length ;
		if ( cL != rL )
			throw new ArithmeticException("Non-square matrix dim "+rL + " by " + cL) ;
		if ( rhs.length != rL )
			throw new ArithmeticException("Right hand side dim "+ rhs.length + " unequal matrix dim " + rL) ;

			/* Gauss elimination 
			*/
			Rational x[] = new Rational[rL] ;

			/* copy of r.h.s ito a mutable Rationalright hand side
			*/
			for(int c = 0 ; c < cL ; c++)
				x[c] = new Rational(rhs[c]) ;

			/* Create zeros downwards column c  by linear combination of row c and row r.
			*/
			for(int c = 0 ; c < cL-1 ; c++)
			{
				/* zero on the diagonal? swap with a non-zero row, searched with index r */
				if ( A[c][c].compareTo(BigInteger.ZERO) == 0)
				{
					boolean swpd = false ;
					for(int r=c+1; r< rL ; r++)
					{
						if ( A[r][c].compareTo(BigInteger.ZERO) != 0)
						{
							for(int cpr =c ; cpr < cL; cpr++)
							{
								BigInteger tmp = A[c][cpr] ;
								A[c][cpr] = A[r][cpr] ;
								A[r][cpr] = tmp ;
							}
							Rational tmp = x[c] ;
							x[c] = x[r] ;
							x[r] = tmp ;
							swpd = true ;
							break;
						}
					}
					/* not swapped with a non-zero row: determinant zero and no solution
					*/
					if ( ! swpd)
						throw new ArithmeticException("Zero determinant of main matrix") ;
				}
				/* create zero at A[c+1..cL-1][c] */
				for( int r=c+1; r < rL ; r++)
				{
					/* skip the cpr=c which actually sets the zero: this element is not visited again
					*/
					for(int cpr = c+1; cpr < cL; cpr++)
					{
						BigInteger tmp = A[c][c].multiply(A[r][cpr]) .subtract ( A[c][cpr].multiply(A[r][c])) ;
						A[r][cpr] = tmp ;
					}
					Rational tmp = x[r].multiply(A[c][c]) .subtract ( x[c].multiply(A[r][c])) ;
					x[r] = tmp ;
				}
			}
			if ( A[cL-1][cL-1].compareTo(BigInteger.ZERO) == 0)
				throw new ArithmeticException("Zero determinant of main matrix") ;
			/* backward elimination */
			for( int r = cL-1 ; r >= 0 ; r--)
			{
				x[r] = x[r].divide(A[r][r]) ;
				for(int rpr = r-1 ; rpr >=0 ; rpr--)
					x[rpr] = x[rpr].subtract( x[r].multiply(A[rpr][r]) ) ;
			}

			return x ;
	}

	/** The lowest common multiple
	* @param a The first argument
	* @param b The second argument
	* @return lcm(|a|,|b|)
	* @since 2010-08-27
	*/
	static public BigInteger lcm(final BigInteger a, final BigInteger b)
	{
		BigInteger g = a.gcd(b) ;
		return a.multiply(b).abs().divide(g) ;
	}


	/** Evaluate the value of an integer polynomial at some integer argument.
	* @param c Represents the coefficients c[0]+c[1]*x+c[2]*x^2+.. of the polynomial
	* @param x The abscissa point of the evaluation
	* @return The polynomial value.
	* @since 2010-08-27
	*/
	static public BigInteger valueOf(final Vector<BigInteger>c, final BigInteger x)
	{
		if (c.size() == 0)
			return BigInteger.ZERO ;
		BigInteger res = c.lastElement() ;
		for(int i= c.size()-2 ; i >=0 ; i--)
			res = res.multiply(x).add( c.elementAt(i) ) ;
		return res ;
	}

	/** The central factorial number t(n,k) number at the indices provided.
	* @param n the first parameter, non-negative.
	* @param k the second index, non-negative.
	* @return t(n,k)
	* @since 2009-08-06
	* <a href="http://dx.doi.org/10.1080/01630568908816313">P. L. Butzer et al, Num. Funct. Anal. Opt. 10 (5)( 1989) 419-488</a>
	*/
	static public Rational centrlFactNumt(int n,int k)
	{
		if ( k > n || k < 0 || ( k % 2 ) != (n % 2) )
			return Rational.ZERO ;
		else if ( k == n)
			return Rational.ONE ;
		else
		{
			/* Proposition 6.2.6 */
			Factorial f = new Factorial() ;
			Rational jsum = new Rational(0,1) ;
			int kprime = n-k ;
			for ( int j =0 ; j <= kprime ; j++)
			{
				Rational nusum = new Rational(0,1) ;
				for(int nu =0 ; nu <= j ; nu++)
				{
					Rational t = new Rational(j-2*nu,2) ;
					t = t.pow(kprime+j) ;
					t = t.multiply( binomial(j,nu) ) ;
					if ( nu % 2 != 0 )
						nusum = nusum.subtract(t) ;
					else
						nusum = nusum.add(t) ;
				}
				nusum = nusum.divide( f.at(j) ).divide(n+j) ;
				nusum = nusum.multiply( binomial(2*kprime,kprime-j) ) ;
				if ( j % 2 != 0 )
					jsum = jsum.subtract(nusum) ;
				else
					jsum = jsum.add(nusum) ;
			}
			return jsum.multiply(k).multiply( binomial(n+kprime,k) ) ;
		}
	} /* CentralFactNumt */

	/** The central factorial number T(n,k) number at the indices provided.
	* @param n the first parameter, non-negative.
	* @param k the second index, non-negative.
	* @return T(n,k)
	* @since 2009-08-06
	* <a href="http://dx.doi.org/10.1080/01630568908816313">P. L. Butzer et al, Num. Funct. Anal. Opt. 10 (5)( 1989) 419-488</a>
	*/
	static public Rational centrlFactNumT(int n,int k)
	{
		if ( k > n || k < 0 || ( k % 2 ) != (n % 2) )
			return Rational.ZERO ;
		else if ( k == n)
			return Rational.ONE ;
		else
		{
			/* Proposition 2.1 */
			return centrlFactNumT(n-2,k-2).add( centrlFactNumT(n-2,k).multiply(new Rational(k*k,4)) ) ;
		}
	} /* CentralFactNumT */


} /* BigIntegerMath */


==> anc/src/main/java/org/nevec/rjm/BigIntegerPoly.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.security.* ;
import java.util.* ;
import java.math.* ;

/** Polynomial with integer coefficients.
* Alternatively to be interpreted as a sequence which has the polynomial as an (approximate)
* generating function.
* @since 2010-08-27
* @author Richard J. Mathar
*/
public class BigIntegerPoly implements Cloneable
{
	/** The list of all coefficients, starting with a0, then a1, as in
	* poly=a0+a1*x+a2*x^2+a3*x^3+...
	*/
	Vector<BigInteger> a ;

	/** The constant 1.
	*/
	static public final BigIntegerPoly ONE = new BigIntegerPoly("1") ;

	/** The linear function x
	*/
	static public final BigIntegerPoly X = new BigIntegerPoly("0,1") ;

	/** Default ctor.
	* Creates the polynomial p(x)=0.
	*/
	public BigIntegerPoly()
	{
		a = new Vector<BigInteger>() ;
	}

	/** Ctor with a comma-separated list as the list of coefficients.
	* @param L the string of the form a0,a1,a2,a3 with the coefficients
	*/
	public BigIntegerPoly(final String L) throws NumberFormatException
	{
		a = new Vector<BigInteger>() ;
		Scanner sc = new Scanner(L) ;
		sc.useDelimiter(",") ;
		while ( sc.hasNextBigInteger())
			a.add(sc.nextBigInteger()) ;
		simplify() ;
	} /* ctor */

	/** Ctor with a list of coefficients.
	* @param c The coefficients a0, a1, a2 etc in a0+a1*x+a2*x^2+...
	*/
	public BigIntegerPoly(final Vector<BigInteger> c)
	{
		a = (Vector<BigInteger>)c.clone() ;
		simplify() ;
	} /* ctor */

	/** Ctor with a list of coefficients.
	* @param c The coefficients a0, a1, a2 etc in a0+a1*x+a2*x^2+...
	*/
	public BigIntegerPoly(final BigInteger[] c)
	{
		a = new Vector<BigInteger>() ;
		for(int i=0 ; i < c.length; i++)
			a.add( c[i]) ;
		simplify() ;
	} /* ctor */

	/** Ctor defined by polynomial interpolation.
	* This essentially solves the equation where the vandermonde matrix generated
	*  with the abscissae times the vector of the coefficients equals the ordinates.
	* @param x The list of distinct abscissae points
	* @param y The list of values at these abscissae
	* @warning An interpolating polynomial is not necessarily having integer coefficients.
	*   But in the case with integers the vanderomnde determinant is integer,
	*   and we can easily test wheter the result is an integer polynomial.
	* @since 2026-11-13
	*/
	public BigIntegerPoly(final int[] x, final BigInteger[] y)
	{
		if ( x.length != y.length )
			throw new ArithmeticException("distinct array lengths " + x.length + " " + y.length) ;

		if ( x.length == 0)
			throw new ArithmeticException("zero array lengths " + x.length + " " + y.length) ;

		/* test that all x_i are distinct. Check all index pairs 0<=i<j
		*/
		for(int i=0 ; i < x.length-1 ; i++)
			for(int j=i+1 ; j < x.length ; j++)
				if ( x[i] == x[j])
					throw new ArithmeticException("Repeated abscissa " + x[i]) ;

		/* construct the vandermonde matrix of the abscissae
		*/
		BigInteger [][] vand = BigIntegerMath.vandermon(x) ;

		/* solve the linear equations Vandermondematrix*list a_i = list y_i
		*/
		Rational[] coef = BigIntegerMath.solve(vand,y) ;

		/* if these coefficients are all integer, we have found a polynomial.
		* Insert these coeffficients in reverse order because
		* we store the absolute coefficient in a[0], first
		*/
		a = new Vector<BigInteger>() ;
		for(int n= coef.length-1 ; n >=0 ; n--)
		{
			if ( coef[n].isBigInteger() )
				a.add( coef[n].BigIntegerValue() ) ;
			else
				throw new ArithmeticException("Interpolation polynomial noninteger coef " + coef[n]) ;
		}
		simplify() ;
	} /* ctor */

	/** Create a copy of this.
	* @since 2010-08-27
	*/
	public BigIntegerPoly clone()
	{
		return new BigIntegerPoly(a) ;
	} /* clone */

	/** Check whether all coefficients are the same as in oth
	* Implemented by subtracing both and checking whether the result is the plain 0.
	* @return true if the polynomials are the same numerically.
	*/
	public boolean equals(final BigIntegerPoly oth)
	{
		return subtract(oth).isZero() ;
	}


	/** Multiply by -1.
	* Implemented by negating all coefficients.
	* @return a polynomial which is minus this polynomial.
	* @since 2026-11-18
	*/
	public BigIntegerPoly negate()
	{
		Vector<BigInteger> c = new Vector<BigInteger>() ;
		for(int i=0 ; i < a.size() ; i++)
			c.add( at(i).negate() ) ;
		return new BigIntegerPoly(c) ;
	} /* negate */

	/** Translate into a RatPoly copy.
	* @return The widened representation as a polynomial with rational coefficients.
	* @since 2012-03-02
	*/
	public RatPoly toRatPoly()
	{
		RatPoly bd = new RatPoly() ;
		for(int i=0 ; i < a.size() ; i++)
			bd.set(i, a.elementAt(i) ) ;
		return bd;
	}  /* toRatPoly */

	/** Retrieve a polynomial coefficient.
	* @param n the zero-based index of the coefficient. n=0 for the constant term. 
	* @return the polynomial coefficient in front of x^n.
	*/
	public BigInteger at(final int n)
	{
		if ( n < a.size())
			return( a.elementAt(n) ) ;
		else
			return( BigInteger.ZERO ) ;
	} /* at */

        /** Evaluate at some integer argument.
        * @param x The abscissa point of the evaluation
        * @return The polynomial value.
        * @since 2010-08-27
        */
        public BigInteger valueOf(final BigInteger x)
        {
                if (a.size() == 0)
                        return BigInteger.ZERO ;
                BigInteger res = a.lastElement() ;
		/* Horner casted form
		*/
                for(int i= a.size()-2 ; i >=0 ; i--)
                        res = res.multiply(x).add( a.elementAt(i) ) ;
                return res ;
        } /* valueOf */


	/** Horner scheme to find the function value at the argument x
	* @param x The argument x.
	* @return Value of the polynomial at x.
	* @since 2008-11-13
	*/
	public BigInteger valueOf( int x)
	{
		return valueOf(BigInteger.valueOf(x)) ;
	} /* valueOf */

	/** Set a polynomial coefficient.
	* @param n the zero-based index of the coefficient. n=0 for the constant term. 
	*  If the polynomial has not yet the degree to need this coefficient,
	*  the intermediate coefficients are set to zero.
	* @param value the new value of the coefficient.
	*/
	public void set(final int n, final BigInteger value)
	{
		if ( n < a.size())
			a.set(n,value) ;
		else
		{
			/* fill intermediate powers with coefficients of zero
			*/
			while ( a.size() < n )
			{
				a.add(BigInteger.ZERO ) ;
			}
			a.add(value) ;
		}
	} /* set */

	/** Set a polynomial coefficient.
	* @param n the zero-based index of the coefficient. n=0 for the constant term. 
	*  If the polynomial has not yet the degree to need this coefficient,
	*  the intermediate coefficients are implicitly set to zero.
	* @param value the new value of the coefficient.
	*/
	public void set(final int n, final int value)
	{
		BigInteger val2 = BigInteger.valueOf(value) ;
		set(n,val2) ;
	} /* set */

	/** Count of coefficients.
	* @return the number of polynomial coefficients.
	* Differs from the polynomial degree by one.
	*/
	public int size()
	{
		return a.size() ;
	} /* size */

	/** Polynomial degree.
	* This is not necessarily the number of coefficients but the effective degree, 
	* ignoring any trailing coefficients (trailing in our storage scheme) that are zero.
	* @return the polynomial degree.
	*/
	public int degree()
	{
		int d=0 ;
		for(int n=0 ; n < a.size() ; n++)
			if ( a.elementAt(n).compareTo(BigInteger.ZERO) != 0 )
				d=n ;
		return d ;
	} /* degree */

	/** Polynomial lower degree.
	* @return power of the smallest non-zero coefficient.
	* If the polynomial is identical to 0, 0 is returned.
	*/
	public int ldegree()
	{
		for(int n=0 ; n < a.size() ; n++)
			if ( a.elementAt(n).compareTo(BigInteger.ZERO) != 0 )
				return n;
		return 0 ;
	} /* ldegree */

	/** Multiply by a constant factor.
	* @param val the factor
	* @return the product of this with the factor.
	*   All coefficients of this have been multiplied individually by the factor.
	* @since 2010-08-27
	*/
	public BigIntegerPoly multiply(final BigInteger val)
	{
		BigIntegerPoly resul = new BigIntegerPoly() ;
		if ( val.compareTo(BigInteger.ZERO) != 0 )
			for(int n=0; n < a.size() ; n++)
				resul.set(n,a.elementAt(n).multiply(val) ) ;
		return resul ;
	} /* multiply */

	/** Multiply by another polynomial.
	* Equivalent to a convolution of the polynomial coefficients.
	* @param val the other polynomial
	* @return the product of this with the other polynomial
	*/
	public BigIntegerPoly multiply(final BigIntegerPoly val)
	{
		BigIntegerPoly resul = new BigIntegerPoly() ;
		/* the degree of the result is the sum of the two degrees.
		*/
		final int nmax = degree()+val.degree() ;
		for(int n=0; n <= nmax ; n++)
		{
			BigInteger coef = BigInteger.ZERO ;
			for(int nleft=0; nleft <= n ; nleft++)
				coef = coef.add(at(nleft).multiply(val.at(n-nleft))) ;
			resul.set(n,coef) ;
		}
		resul.simplify() ;
		return resul ;
	} /* multiply */

	/** Raise to a positive power.
	* @param n the exponent of the power
	* @return the n-th power of this.
	*/
	public BigIntegerPoly pow(final int n) throws ArithmeticException
	{
		BigIntegerPoly resul = new BigIntegerPoly("1") ;
		if ( n < 0 )
			throw new ArithmeticException("negative polynomial power "+n) ;
		else
		{
			for(int i=1 ; i <= n ; i++)
				resul = resul.multiply(this) ;
			resul.simplify() ;
			return resul ;
		}
	} /* pow */

	/** Add another polynomial
	* @param val the other polynomial
	* @return the sum of this with the other polynomial
	* @since 2010-08-27
	*/
	public BigIntegerPoly add(final BigIntegerPoly val)
	{
		BigIntegerPoly resul = new BigIntegerPoly() ;
		/* the degree of the result is the larger of the two degrees (before simplify() at least).
		*/
		final int nmax = (degree()>val.degree()) ? degree() : val.degree() ;
		for(int n=0; n <= nmax ; n++)
		{
			BigInteger coef = at(n).add(val.at(n)) ;
			resul.set(n,coef) ;
		}
		resul.simplify() ;
		return resul ;
	} /* add */

	/** Subtract another polynomial
	* @param val the other polynomial
	* @return the difference between this and the other polynomial
	* @since 2008-10-25
	*/
	public BigIntegerPoly subtract(final BigIntegerPoly val)
	{
		BigIntegerPoly resul = new BigIntegerPoly() ;
		/* the degree of the result is the larger of the two degrees (before simplify() at least).
		*/
		final int nmax = (degree()>val.degree()) ? degree() : val.degree() ;
		for(int n=0; n <= nmax ; n++)
		{
			BigInteger coef = at(n).subtract(val.at(n)) ;
			resul.set(n,coef) ;
		}
		resul.simplify() ;
		return resul ;
	} /* subtract */


	/** Divide by another polynomial.
	* @param val the other polynomial
	* @return A vector with [0] containg the polynomial of degree which is the
	*  difference of the degree of this and the degree of val. [1] the remainder polynomial.
	* This = returnvalue[0] + returnvalue[1]/val .
	*  Throws an exception if the division cannot be done with integer coefficients
	*  (but would require polynomials with rational coefficients).
	* @since 2012-03-01
	*/
	public BigIntegerPoly[] divideAndRemainder(final BigIntegerPoly val)
	{
		BigIntegerPoly[] ret = new BigIntegerPoly[2] ;
		/* remove any high-order zeros. note that the clone() operation calls simplify().
		*/
		BigIntegerPoly valSimpl = val.clone() ;
		BigIntegerPoly thisSimpl = clone() ;

		/* catch the case with val equal to zero
		*/
		if ( valSimpl.degree() == 0 && valSimpl.a.firstElement().compareTo(BigInteger.ZERO) == 0)
			throw new ArithmeticException("Division through zero polynomial") ;
		/* degree of this smaller than degree of val: remainder is this
		*/
		if ( thisSimpl.degree() < valSimpl.degree() )
		{
			/* leading polynomial equals zero 
			*/
			ret[0] = new BigIntegerPoly() ;
			ret[1] = thisSimpl ;
		}
		else
		{
			/* long division. Highest degree by dividing the highest degree
			* of this thru val. At this point an exception is thrown if the
			* polynomial division cannot be done with integer coefficients.
			*/
			ret[0] = new BigIntegerPoly() ;
			BigInteger[] newc = thisSimpl.a.lastElement().divideAndRemainder( valSimpl.a.lastElement()) ;
			if ( newc[1].compareTo(BigInteger.ZERO) != 0)
				throw new ArithmeticException("Incompatible leading term in " + this + " / " + val) ;
			ret[0].set( thisSimpl.degree()-valSimpl.degree(),  newc[0]) ;

			/* recurrences: build this - val*(1-termresult) and feed this
			* into another round of division. Have intermediate ret[0]+ret[1]/val.
			*/
			ret[1] = thisSimpl.subtract( ret[0].multiply( valSimpl) );

			/* any remainder left ?
			*/
			if ( ret[1].degree() < valSimpl.degree() )
				;
			else
			{
				BigIntegerPoly rem[] = ret[1].divideAndRemainder(val) ;
				ret[0] = ret[0].add(rem[0]) ;
				ret[1] = rem[1] ;
			}
		}
		return ret ;
	} /* divideAndRemainder */

	/** Compute the gcd of this with another polynomial by the Euclidean algorithm
	* @param val the other polynomial
	* @return A polynomial (which may be the constant 1) which divides thjis and val.
	* @since 2026-11-11
	*/
	public BigIntegerPoly gcd(BigIntegerPoly val)
	{
		/* if the degree of val is larger, swap the two arguments
		*/
		if ( val.degree() > degree() )
			return val.gcd(this) ;

		BigIntegerPoly[] d = new BigIntegerPoly[2] ;
		d[0] = this ;
		d[1] = val ;
		while ( ! d[1].isZero() )
			d = d[0].divideAndRemainder(d[1]) ;
		return d[0] ;

	} /* gcd */

	/** Print as a comma-separated list of coefficients.
	* @return the representation a0,a1,a2,a3,...
	* @since 2010-08-27
	*/
	public String toString()
	{
		String str = new String();
		for(int n=0; n < a.size() ; n++)
		{
			if ( n == 0 )
				str += a.elementAt(n).toString() ;
			else
				str += ","+a.elementAt(n).toString() ;
		}
		if ( str.length() == 0 )
			str = "0" ;
		return str ;
	} /* toString */

	/** Print as a polyomial in varnam.
	* @param varnam the name of the independent varable.
	* @return The representation a0+a1*x+a2*x^2+...
	*    The terms with zero coefficients are not mentioned.
	* @since 2026-11-11 additional varnam parameter
	*/
	public String toPString(final String varnam)
	{
		String str = new String();
		for(int n=0; n < a.size() ; n++)
		{
			final BigInteger num = a.elementAt(n) ;
			if ( num.compareTo(BigInteger.ZERO) != 0 )
			{
				str += " " ;
				if ( num.compareTo(BigInteger.ZERO) > 0 && n> 0)
					str += "+" ;
				str += a.elementAt(n).toString() ;
				if ( n > 0 )
				{
					/* print factor x^n
					*/
					str += "*" + varnam ;
					if ( n > 1 ) 
						/* skip exponents if x^0 or x^1
						*/
						str += "^"+n ;
				}
			}
		}
		if ( str.length() == 0 )
			str = "0" ;
		return str ;
	} /* toPString */

	/** Print as a polyomial of variable x.
	* @return The representation a0+a1*x+a2*x^2+...
	*    The terms with zero coefficients are not mentioned.
	* @since 2008-10-26
	*/
	public String toPString()
	{
		return toPString("x") ;
	}	/* toSPString */

	/** Simplify the representation.
	* Trailing values with zero coefficients (at high powers) are deleted.
	*/
	protected void simplify()
	{
		int n = a.size()-1 ;
		if ( n >= 0)
			while( a.elementAt(n).compareTo(BigInteger.ZERO) == 0 )
			{
				a.removeElementAt(n) ;
				if( --n <0)
					break ;
			}
	} /* simplify */

	/** First derivative.
	* @return The first derivative with respect to the indeterminate variable.
	* @since 2008-10-26
	*/
	public BigIntegerPoly derive()
	{
		if ( a.size() <= 1)
		{
			/* derivative of the constant is just zero
			*/
			return new BigIntegerPoly() ;
		}
		else
		{	
			BigIntegerPoly d = new BigIntegerPoly() ;
			for(int i=1 ; i <= degree() ; i++)
			{
				final BigInteger c = a.elementAt(i).multiply(BigInteger.valueOf(i)) ;
				d.set(i-1,c) ;
			}
			return d ;
		}
	} /* derive */

	/** n-th derivative of the polynomial.
	* @param n the non-negative number of derivations.
	* @return The n-th derivative with respect to the indeterminate variable.
	*   One might in principle implement this for negative n as integration,
	*   but this would in general lead to resuls with rational coefficients...
	* @since 2011-11-13
	*/
	public BigIntegerPoly derive(int n)
	{
		if ( n < 0 )
			throw new UnsupportedOperationException("negative derivative "+n) ;
		else if ( n == 0 )
			return this ;

		else if ( n == 1 )
			return derive() ;
		else
			/* recursive */
			return derive().derive(n-1) ;
	} /* derive */

	/** Truncate polynomial degree.
	* @param newdeg The degree after truncation.
	* @return The polynomial with all coefficients beyond deg set to zero.
	* @since 2010-08-27
	*/
	public BigIntegerPoly trunc(int newdeg)
	{
		BigIntegerPoly t = new BigIntegerPoly() ;
		for(int i=0; i <= newdeg; i++)
			t.set(i,at(i)) ;
		t.simplify() ;
		return t ;
	} /* trunc */

        /** Inverse Binomial transform.
        * @param maxdeg the maximum polynomial degree of the result
        * @return the sequence of coefficients is the inverse binomial transform of the original sequence.
        * @since 2010-08-29
        */
        public BigIntegerPoly binomialTInv(int maxdeg)
        {
                BigIntegerPoly r = new BigIntegerPoly() ;
                for(int i=0; i <= maxdeg; i++)
                {
                        BigInteger c = BigInteger.ZERO ;
                        for(int j=0; j <= i && j < a.size(); j++)
                                if ( (j+i) % 2 != 0 )
                                        c = c.subtract( a.elementAt(j).multiply(BigIntegerMath.binomial(i,j)) ) ;
                                else
                                        c = c.add( a.elementAt(j).multiply(BigIntegerMath.binomial(i,j)) ) ;
                        r.set(i,c) ;
                }
                r.simplify() ;
                return r ;
        } /* binomialTInv */


	/** Compute the order of the root r.
	* @param r The root.
	* @return 1 for simple roots, 2 for order 2 etc., 0 if not a root
	* @since 2010-08-27
	*/
	public int rootDeg(final BigInteger r)
	{
		int o = 0 ;
		BigIntegerPoly d = clone() ;
		BigInteger roo = d.valueOf(r) ;
		while ( roo.compareTo(BigInteger.ZERO) == 0 )
		{
			o++ ;
			d = d.derive() ;
			roo = d.valueOf(r) ;
		}
		return o ;
	} /* rootDeg */

	/** Generate the integer roots of the polynomial.
	* @return The vector of integer roots, without their multiplicity.
	* @since 2010-08-27
	*/
	public Vector<BigInteger> iroots()
	{
		/* The vector of the roots */
		Vector<BigInteger> res =new Vector<BigInteger>() ;

		/* collect the zero
		*/
		if ( a.firstElement().compareTo(BigInteger.ZERO) == 0 )
			res.add(BigInteger.ZERO) ;

		/* collect the divisors of the constant element (or the reduced polynomial) */
		int l = ldegree() ;
		if ( a.elementAt(l).compareTo(BigInteger.ZERO) != 0 )
		{
			Vector<BigInteger> cand = BigIntegerMath.divisors(a.elementAt(l).abs()) ;
	
			/* check the divisors (both signs) */
			for(int i=0 ; i < cand.size() ; i++)
			{
				BigInteger roo = valueOf( cand.elementAt(i) ) ;
				if ( roo.compareTo(BigInteger.ZERO) == 0 )
					/* found a root cand[i] */
					res.add(cand.elementAt(i)) ;
				roo = valueOf( cand.elementAt(i).negate() ) ;
				if ( roo.compareTo(BigInteger.ZERO) == 0 )
					res.add(cand.elementAt(i).negate()) ;
			}
		}
		return res;
	} /* iroots */

	/** Generate the factors which are 2nd degree polynomials.
	* @return A (potentially empty) vector of factors, without multiplicity.
	*  Only factors with non-zero absolute coefficient are generated.
	*  This means the factors are of the form x^2+a*x+b=0 with nonzero b.
	* @since 2012-03-01
	*/
	protected Vector<BigIntegerPoly> i2roots()
	{
		/* The vector of the factors to be returned
		*/
		Vector<BigIntegerPoly> res =new Vector<BigIntegerPoly>() ;

		if ( degree() < 2)
			return res ;

		BigInteger bsco = a.firstElement().abs() ;
		Vector<BigInteger> b = BigIntegerMath.divisors(bsco) ;
		BigInteger csco = a.lastElement().abs() ;
		Vector<BigInteger> c = BigIntegerMath.divisors(csco) ;

		/* Generate the floating point values of roots. To have some reasonable
		* accuracy in the results, add zeros to the integer coefficients, scaled
		* by the expected division with values of b (which are all <= a.firstele).
		* Number of decimal digits in bsco by using a log2->log10 rough estimate
		* and adding 6 safety digits
		*/
		RatPoly thisDec = toRatPoly() ;
		Vector<BigComplex> roo = thisDec.roots(6+(int)(0.3*bsco.bitCount()) ) ;

		final BigDecimal half = new BigDecimal("0.5") ;

		/* for each of the roots z try to see whether c*z^2+a*z+b=0 with integer a, b and c
		* where b is restricted to a signed divisor of the constant coefficient.
		* Solve z*(c*z+a)=-b or c*z+a = -b/z or -b/z-c*z = some integer a.
		*/
		for( BigComplex z : roo)
		{
			for(BigInteger bco : b)
			for(BigInteger cco : c)
			{
				/* the major reason to avoid the case b=0 is that this would
				* require precaution of double counting below. Note that this
				* case is already covered by using iroots().
				*/
				if ( bco.signum() != 0 )
				{
					for(int sig = -1 ; sig <=1 ; sig +=2)
					{
						BigInteger bcosig = (sig > 0 )? bco : bco.negate() ;
						/* -a = b/z+c*z has real part b*Re(z)/|z|^2+c*Re(z) = Re z *( b/|z|^2+c)
						*/
						BigDecimal negA = BigDecimalMath.add(BigDecimalMath.divideRound(bcosig,z.norm()),cco) ;
						negA = negA.multiply(z.re) ;
						/* convert to a with round-to-nearest
						*/
						BigInteger a = negA.negate().add(half).toBigInteger() ;
		
						/* test the polynomial remainder. if zero, add the term
						* to the results.
						*/
						BigIntegerPoly dtst = new BigIntegerPoly(""+bcosig+","+a+","+cco) ;
						try 
						{
							BigIntegerPoly[] rm = divideAndRemainder(dtst) ;
							if ( rm[1].isZero() )
								res.add(dtst) ;
						}
						catch ( ArithmeticException ex)
						{
						}
					}
				}
			}
		}

		return res;
	} /* i2roots */

	/** Test whether this polynomial value is zero.
	* @return If this is a polynomial p(x)=0 of degree 0 for all x.
	*/
	public boolean isZero()
	{
		simplify() ;
		return (a.size() ==0 ) ;
	}

	/** Sylvester matrix of this polynomial and another.
	* @param oth The polynomial that occupies the lower rows.
	* @return the square integer matrix with a dimension which is the sum of the two polynomial degrees.
	*   This polynomial's coefficients occupy the upper rows.
	* @since 2026-11-13
	*/
	public BigInteger[][] sylvester(final BigIntegerPoly oth)
	{
		/* dimension of the matrix = sum of the two degrees
		*/
		int dim = degree()+oth.degree() ;
		BigInteger [][] A = new BigInteger[dim][dim] ;
		/* somewhat slow implementation: set initally all to zero,
		* even elements that will be overwritten with the two coefficients..
		*/
		for(int r=0 ; r < dim ; r++)
			for(int c=0 ; c < dim ; c++)
				A[r][c] = BigInteger.ZERO ;

		for(int r=0 ; r < oth.degree() ; r++)
			for(int c=r ; c <= r+degree() ; c++)
				A[r][c] = at(degree()+r-c) ;

		for(int r=0 ; r < degree() ; r++)
			for(int c=r ; c <= r+oth.degree() ; c++)
				A[r+oth.degree()][c] = oth.at(oth.degree()+r-c) ;
		return A ;
	} /* sylvester */

	/** Resultant of this polynomial and another.
	* @param oth The polynomial that occupies the lower part of the sylvester matrix
	* @return the determinant of the sylvester matrix
	* @since 2026-11-13
	*/
	public BigInteger resultant(final BigIntegerPoly oth)
	{
		final BigInteger sylv[][] = sylvester(oth) ;
		return BigIntegerMath.det(sylv) ;
	} /* resultant */

	/** Discriminant of this polynomial.
	* @return the resultant divided by leading coefficient (apart from sign).
	* @since 2026-11-13
	*/
	public BigInteger disc()
	{
		/* resultant with its derivative, divided by leading coefficient
		*/
		BigInteger res = resultant( derive()).divide( at(degree()) )  ;
		/* d*(d+1)/2 of the degree d
		*/
		int si = degree()*(degree()+1)/2 ;
		if ( si %2 == 0)
			return res ;
		else
			return res.negate() ;
	} /* disc */

	/** @brief Kronecker's method of searching polynomial divisors
	* @return Either this polynomial itself if no smaller factors are found, else a list of polynomial divisors.
	* @todo: speed up as proposed by B. A. Hausmann, Amer. Math. Montly 44 (1937) 574-576
	* @todo: if the lowest degree is not 0, split a factor of x^degree beforehand
	* @todo: remove a gcd of the coefficients in advance (polynomial divisor of degree 0...)
	* @since 2026-11-13
	*/
	public Vector<BigIntegerPoly> factorize()
	{
		/* the smaller divisor (divisor with smaller degree) can
		* at most have a degree that is half of this degree
		*/
		Vector<BigIntegerPoly> facts = new Vector<BigIntegerPoly>() ;
		for(int d=1 ; d <= degree()/2; d++)
		{
			/* an (almost random) list of support abscissae for kronecker's method
			* To keep the factors small, gather values around 0 assuming that
			* the usual polynomials have no zeros at big abscissae values.
			*/
			int[] x = new int[d+1] ;
			for(int i=0 ; i <= d ; i++)
			{
				x[i] = i-degree()/2 ;
			}

			BigInteger[] f = new BigInteger[d+1] ;
			for(int i=0 ; i <= d ; i++)
			{
				f[i] = valueOf(x[i]) ;
			}

			/* check whether any f[i] is zero, to yield a linear factor...
			* In this case the factorization of f[i]=0 would be nonsense
			*/
			for(int i=0 ; i <= d ; i++)
			{
				if ( f[i].compareTo(BigInteger.ZERO) == 0 ) 
				{
					/* there is a factor this = (x-x[i]) *... that we split off
					*/
					BigIntegerPoly linfa = new BigIntegerPoly(""+ (-x[i]) + ",1") ;
					BigIntegerPoly[] fact2 = divideAndRemainder(linfa) ;

					facts.add( linfa) ;
					Vector<BigIntegerPoly> again = fact2[0].factorize() ;
					facts.addAll(again) ;
					return facts ;
				}
			}

			/* each f[i] has a set of divisors b[i][] ...
			* In the Kronecker algorithm any potential divisor polynomial of this
			* evaluates to such a divisor at the x[]
			*/
			BigInteger [][] b = new BigInteger[f.length][] ;
			for(int i=0 ; i < f.length ; i++)
			{
				Vector<BigInteger> doff = BigIntegerMath.divisors(f[i]) ;
				b[i] = new BigInteger[doff.size()] ;
				doff.toArray(b[i]) ;
			}

			BigInteger[] bset = new BigInteger[d+1] ;
			/* try to split this into a polynomial of degree d and another polynomial
			*/
			Vector<BigIntegerPoly> twoFacts = factorize(x,b,bset,0) ;
			if ( twoFacts != null)
			{
				/* found twoFact[0] and twoFacts[1]. Store the smaller degree twoFacts[0]
				* and try recursively to split twoFacts[1] too
				* In principle it would be wise to check that there are at least two elements in 
				* twoFacts[] in the API...
				*/
				facts.add( twoFacts.firstElement() ) ;
				Vector<BigIntegerPoly> again = twoFacts.elementAt(1).factorize() ;
				facts.addAll(again) ;
				break ;
			}
		} /* loop over lower degrees d to find factors */

		/* not factorization found? return this polnomial itself
		*/
		if ( facts.size() == 0)
			facts.add(this) ;

		return facts ;
	} /* factorize */

	/** @brief Kronecker's method of searching polynomial divisors
	* @param x The abscissae of sampling the polynomial (interpolating)
	* @param b The divisors of the integer values of the polynomial at the abscissae x[]
	* @param bset The already fixed divisors. bset[i] is a value of b[i][]
	* @param bPiv The pivotal index into b over which the loop of gathering divisor sets starts
	* @return the factorization as 2 polynomials of this if possible, null if no divisor is found.
	*/
	public Vector<BigIntegerPoly> factorize(
		final int[] x, 
		final BigInteger [][] b, BigInteger[] bset, int bPiv)
	{
		/* recursive selection of another value in b[][] unless all dvisors are all
		* set 
		*/
		if ( bPiv >= b.length)
		{

			/* all values in bset[] fixed.
			* Compute the integer polynomial that interpolatex at x[] with values bset[]
			*/
			BigIntegerPoly inter ;
			try
			{
				inter = new BigIntegerPoly(x,bset) ;
			}
			catch (Exception ex)
			{
				/* non-integer polynomial coefficients here, so this is not
				* an integer polynomial divisor that we seek.
				*/
				return null ;
			}


			/* does inter divide this polyomial?
			*/
			try
			{
				BigIntegerPoly[] div = divideAndRemainder(inter) ;
				/* if the remainder is zero, inter divides this and we return this factorization
				*/
				if ( div[1].isZero() )
				{
					/* this = div[0] * inter, inter supposedly the lower degree,
					* because in the other signature of factorize() the divisors are only
					* checked for polynomials up to half the degree of this.
					* At this point div[0] may still be composite (!)
					*/
					Vector<BigIntegerPoly> facts = new Vector<BigIntegerPoly>() ;
					/* because the divisors are only defined up to a sign, prefer
					* to flip the sign to get factors with positive absolute a[0] coefficient
					*/
					if ( inter.at(0).compareTo(BigInteger.ZERO) >= 0 ) 
					{
						facts.add(inter) ;
						facts.add(div[0]) ;
					}
					else
					{
						facts.add(inter.negate()) ;
						facts.add(div[0].negate()) ;
					}
					return facts ;
				}
				else
					/* the interpolating polynomial does not divide this
					*/
					return null ;
			}
			catch ( Exception ex)
			{
				/* Incompatible leading term exception thrown: requires apparently rational coefficients..
				*/
				return null ;
			} 
		}
		else
		{
			/* fix the bPiv'th entry in bset and recur
			*/
			for(int bidx =0 ; bidx < b[bPiv].length ; bidx++)
			{
				bset[bPiv] = b[bPiv][bidx] ;
				Vector<BigIntegerPoly> facts =  factorize(x,b,bset,bPiv+1) ;
				if ( facts != null)
					return facts ;

				/* also test whether the negated divisors work,
				* but switching all divisors is superfluous, so we skip
				* this set of divisors if bPiv is zero to save a factor of 2 in the algorithm
				*/
				if ( bPiv > 0 )
				{
					bset[bPiv] = b[bPiv][bidx].negate() ;
					facts =  factorize(x,b,bset,bPiv+1) ;
					if ( facts != null)
						return facts ;
				}
			}
			return null ;
		}
	} /* factorize */

	/** Factorization into integer polynomials.
	* The current factorization detects only factors which are polynomials of order up to 2.
	* @return The vector of factors. Factors with higher multiplicity are represented by repetition.
	* @since 2012-03-01
	*/
	public Vector<BigIntegerPoly> ifactor()
	{
		/* this ought be entirely rewritten in terms of the LLL algorithm
		*/
		Vector<BigIntegerPoly> fac = new Vector<BigIntegerPoly>() ;

		/* collect integer roots (polynomial factors of degree 1) */
		Vector<BigInteger> r = iroots() ;
		BigIntegerPoly[] res = new BigIntegerPoly[2] ;
		res[0] = this ;
		for( BigInteger i : r)
		{
			int deg = rootDeg(i) ;
			/* construct  the factor x-i */
			BigIntegerPoly f = new BigIntegerPoly(""+i.negate()+",1") ;
			for(int mu =0 ; mu < deg ; mu++)
			{
				fac.add(f) ;
				res = res[0].divideAndRemainder(f) ;
			}
		}



		/* add remaining factor, if not equal to 1
		*/
		if ( res[0].degree() >0 || res[0].a.firstElement().compareTo (BigInteger.ONE) != 0 )
			fac.add(res[0]) ;
		return fac ;
	} /* ifactor */


	/* Test program
        */
	static public void main(String args[])
        {

		BigIntegerPoly a= new BigIntegerPoly("24,11,-28") ;
		Vector<BigIntegerPoly> facts= a.factorize() ;
		if ( facts != null)
		{
			for(int i=0 ; i < facts.size() ; i++)
				System.out.println(facts.elementAt(i).toPString("x")) ;
		}
        }
} /* BigIntegerPoly */


==> anc/src/main/java/org/nevec/rjm/BigSurd.java <==
package org.nevec.rjm ;

import java.util.* ;
import java.security.* ;
import java.math.* ;

/** Square roots on the real line.
* These represent numbers which are a product of a (signed) fraction by
* a square root of a non-negative fraction.
* This might be extended to values on the imaginary axis by allowing negative
* values underneath the square root, but this is not yet implemented.
* @since 2011-02-12
* @author Richard J. Mathar
*/
public class BigSurd implements Cloneable, Comparable<BigSurd>
{
	/** The value of zero.
	*/
	static public BigSurd ZERO = new BigSurd() ;

	/** The value of one.
	*/
	static public BigSurd ONE = new BigSurd(Rational.ONE,Rational.ONE) ;
	/** Prefactor
	*/
	Rational pref ;

	/** The number underneath the square root, always non-negative.
	* The mathematical object has the value pref*sqrt(disc).
	*/
	Rational disc ;

	/** Default ctor, which represents the zero.
	* @since 2011-02-12
	*/
	public BigSurd()
	{
		pref = Rational.ZERO ;
		disc = Rational.ZERO ;
	} /* ctor */

	/** ctor given the prefactor and the basis of the root.
	* This creates an object of value a*sqrt(b).
	* @param a the prefactor.
	* @param b the discriminant.
	* @since 2011-02-12
	*/
	public BigSurd(Rational a, Rational b)
	{
		this.pref = a ;
		/* reject attempts to use a negative b
		*/
		if ( b.signum() < 0 )
			throw new ProviderException("Not implemented: imaginary surds") ;
		this.disc = b ;
		normalize() ;
		normalizeG() ;
	} /* ctor */

	/** ctor given the numerator and denominator of the root.
	* This creates an object of value sqrt(a/b).
	* @param a the numerator
	* @param b the denominator.
	* @since 2011-02-12
	*/
	public BigSurd(int a, int b)
	{
		this( Rational.ONE, new Rational(a,b) ) ;
	} /* ctor */

	/** ctor given the value under the root.
	* This creates an object of value sqrt(a).
	* @param a the discriminant.
	* @since 2011-02-12
	*/
	public BigSurd(BigInteger a)
	{
		this( Rational.ONE, new Rational(a,BigInteger.ONE) ) ;
	} /* ctor */

	/** Create a deep copy.
	* @since 2011-02-12
	*/
	public BigSurd clone()
	{
		Rational fclon = pref.clone() ;
		Rational dclon = disc.clone() ;
		/* the main intent here is to bypass any attempt to reduce the discriminant
		* by figuring out the square-free part in normalize(), which has already done
		* in the current copy of the number.
		*/
		BigSurd cl = new BigSurd() ;
		cl.pref = fclon ;
		cl.disc = dclon ;
		return cl ;
	} /* BigSurd.clone */

	/** Add two surds of compatible discriminant.
	* @param val The value to be added to this.
	* @return The sum of this and val
	*/
	public BigSurdVec add(final BigSurd val)
	{
		/* zero plus somethings yields something
		*/
		if ( signum() == 0 )
			return new BigSurdVec(val) ;
		else if (val.signum() == 0  )
			return new BigSurdVec(this) ;
		else
			/* let the ctor of BigSurdVec to the work */
			return new BigSurdVec(this,val) ;
	} /* add */

	/** Multiply by another square root.
	* @param val a second number of this type.
	* @return the product of this with the val.
	* @since 2011-02-12
	*/
	public BigSurd multiply(final BigSurd val)
	{
		return new BigSurd( pref.multiply(val.pref), disc.multiply(val.disc) ) ;
	} /* BigSurd.multiply */

	/** Multiply by a rational number.
	* @param val the factor.
	* @return the product of this with the val.
	* @since 2011-02-15
	*/
	public BigSurd multiply(final Rational val)
	{
		return new BigSurd( pref.multiply(val), disc) ;
	} /* BigSurd.multiply */

	/** Multiply by a BigInteger.
	* @param val a second number.
	* @return the product of this with the value.
	* @since 2011-02-12
	*/
	public BigSurd multiply(final BigInteger val)
	{
		return new BigSurd(pref.multiply(val), disc) ;
	} /* BigSurd.multiply */

	/** Multiply by an integer.
	* @param val a second number.
	* @return the product of this with the value.
	* @since 2011-02-12
	*/
	public BigSurd multiply(final int val)
	{
		BigInteger tmp = BigInteger.valueOf(val) ;
		return multiply(tmp) ;
	} /* BigSurd.multiply */


	/** Compute the square.
	* @return this value squared.
	* @since 2011-02-12
	*/
	public Rational sqr()
	{
		Rational res = pref.pow(2) ;
		res = res.multiply(disc) ;
		return res;
	} /* BigSurd.sqr */

	/** Divide by another square root.
	* @param val A second number of this type.
	* @return The value of this/val
	* @since 2011-02-12
	*/
	public BigSurd divide(final BigSurd val)
	{
		if( val.signum() == 0 )
			throw new ArithmeticException("Dividing "+ toString() + " through zero.") ;
		return new BigSurd( pref.divide(val.pref), disc.divide(val.disc) ) ;
	} /* BigSurd.divide */

	/** Divide by an integer.
	* @param val a second number.
	* @return the value of this/val
	* @since 2011-02-12
	*/
	public BigSurd divide(final BigInteger val)
	{
		if( val.signum() == 0 )
			throw new ArithmeticException("Dividing "+ toString() + " through zero.") ;
		return new BigSurd( pref.divide(val), disc ) ;
	} /* BigSurd.divide */

	/** Divide by an integer.
	* @param val A second number.
	* @return The value of this/val
	* @since 2011-02-12
	*/
	public BigSurd divide(int val)
	{
		if( val == 0 )
			throw new ArithmeticException("Dividing "+ toString() + " through zero.") ;
		return new BigSurd( pref.divide(val), disc ) ;
	} /* BigSurd.divide */

	/** Compute the negative.
	* @return -this.
	* @since 2011-02-12
	*/
	public BigSurd negate()
	{
		/* This is trying to be quick, avoiding normalize(), by toggling
		* the sign in a clone()
		*/
		BigSurd n = clone() ;
		n.pref = n.pref.negate() ;
		return n ;
	} /* BigSurd.negate */

	/** Absolute value.
	* @return The absolute (non-negative) value of this.
	* @since 2011-02-12
	*/
	public BigSurd abs()
	{
		return new BigSurd(pref.abs(),disc) ;
	}

	/** Compares the value of this with another constant.
	* @param val the other constant to compare with
	* @return -1, 0 or 1 if this number is numerically less than, equal to,
	*    or greater than val.
	* @since 2011-02-12
	*/
	public int compareTo(final BigSurd val)
	{
		/* Since we keep the discriminant positive, the rough estimate
		* comes from comparing the signs of the prefactors.
		*/
		final int sig = signum() ;
		final int sigv = val.signum() ;
		if ( sig < 0 && sigv >= 0 )
			return -1 ;
		if ( sig > 0 && sigv <= 0 )
			return 1 ;
		if ( sig == 0 && sigv == 0 )
			return 0 ;
		if ( sig == 0 && sigv > 0 )
			return -1 ;
		if ( sig == 0 && sigv < 0 )
			return 1 ;

		/* Work out the cases of equal sign. Compare absolute values by comparison
		* of the squares which is forwarded to the comparison of the Rational class.
		*/
		final Rational this2 = sqr() ;
		final Rational val2 = val.sqr() ;
		final int c = this2.compareTo(val2) ;
		if ( c == 0 )
			return 0 ;
		/* If both values have negative sign, the one with the smaller square is the larger number.
		*/
		else if ( sig >0 && c >0 || sig <0 && c <0 )
			return 1;
		else
			return -1 ;
	} /* BigSurd.compareTo */

	/** Return a string in the format (number/denom)*()^(1/2).
	* If the discriminant equals 1, print just the prefactor.
	* @return the human-readable version in base 10
	* @since 2011-02-12
	*/
	public String toString()
	{
		if ( disc.compareTo(Rational.ONE) != 0 && disc.compareTo(Rational.ZERO) != 0)
			return( "("+pref.toString()+")*("+disc.toString()+")^(1/2)" ) ;
		else
			return pref.toString() ;
	} /* BigSurd.toString */

	/** Return a double value representation.
	* @return The value with double precision.
	* @since 2011-02-12
	*/
	public double doubleValue()
	{
		/* First compute the square to prevent overflows if the two pieces of
		* the prefactor and the discriminant are of very different magnitude.
		*/
		Rational p2 = pref.pow(2).multiply(disc) ;
		double res = p2.doubleValue() ;
		return (pref.signum() >= 0) ? Math.sqrt(res) : -Math.sqrt(res) ;
	} /* BigSurd.doubleValue */

	/** Return a float value representation.
	* @return The value with single precision.
	* @since 2011-02-12
	*/
	public float floatValue()
	{
		return (float)(doubleValue()) ;
	} /* BigSurd.floatValue */

	/** True if the value is integer.
	* Equivalent to the indication whether a conversion to an integer
	* can be exact.
	* @return True if the value can be exactly represented as an integer.
	* @since 2011-02-12
	*/
	public boolean isBigInteger()
	{
		return pref.isBigInteger() && ( disc.signum() ==0 || disc.compareTo(Rational.ONE) == 0 ) ;
	} /* BigSurd.isBigInteger */

	/** True if the value is rational.
	* Equivalent to the indication whether a conversion to a Rational can be exact.
	* @return True if the value can be exactly represented as a rational number.
	* @since 2011-02-12
	*/
	public boolean isRational()
	{
		return ( disc.signum() ==0 || disc.compareTo(Rational.ONE) == 0 ) ;
	} /* BigSurd.isRational */

	/** Convert to a rational value if possible
	* @return The equivalent representation as a rational number.
	* @since 2012-02-15
	*/
	public Rational toRational()
	{
		if ( isRational() )
			return pref ;
		else
			throw new ArithmeticException("Undefined conversion "+ toString() + " to Rational.") ;
	} /* BigSurd.toRational */

	/** The sign: 1 if the number is larger than 0, 0 if it equals zero, -1 if it is less than zero
	* @return the signum of the value.
	* @since 2011-02-12
	*/
	public int signum()
	{
		/* Since the disc is kept positive, this is the same
		* as the sign of the prefactor. This works because a zero discriminant
		* is always copied over to the prefactor, not hidden.
		*/
		return pref.signum() ;
	} /* BigSurd.signum */

	/** Normalize to squarefree discriminant.
	* @since 2011-02-12
	*/
	protected void normalize()
	{
		/* Move squares out of the numerator and denominator of the discriminant
		*/
		if ( disc.signum() != 0 )
		{
			/* square-free part of the numerator: numer = numC*some^2
			*/
			BigInteger numC = BigIntegerMath.core(disc.numer()) ;
			/* extract the perfect square of the numerator
			*/
			BigInteger sq = disc.numer().divide(numC) ;
			/* extract the associated square root
			*/
			BigInteger sqf = BigIntegerMath.isqrt(sq) ;

			/* move sqf over to the pre-factor
			*/
			pref = pref.multiply(sqf) ;

			BigInteger denC = BigIntegerMath.core(disc.denom()) ;
			sq = disc.denom().divide(denC) ;
			sqf = BigIntegerMath.isqrt(sq) ;
			pref = pref.divide(sqf) ;

			disc = new Rational(numC,denC) ;
		}
		else
			pref = Rational.ZERO ;
	} /* BigSurd.normalize */

	/** Normalize to coprime numerator and denominator in prefactor and discriminant
	* @since 2011-02-12
	*/
	protected void normalizeG()
	{
		/* Is there a common factor between the numerator of the prefactor
		* and the denominator of the discriminant ?
		*/
		BigInteger d = pref.numer().abs().gcd( disc.denom()) ;
		if ( d.compareTo(BigInteger.ONE) > 0 )
		{
			pref = pref.divide(d) ;
			/* instead of multiplying with the square of d, using two steps
			* offers a change to recognize the common factor..
			*/
			disc = disc.multiply(d) ;
			disc = disc.multiply(d) ;
		}
		/* Is there a common factor between the denominator of the prefactor
		* and the numerator of the discriminant ?
		*/
		d = pref.denom().gcd( disc.numer()) ;
		if ( d.compareTo(BigInteger.ONE) > 0 )
		{
			pref = pref.multiply(d) ;
			/* instead of dividing through the square of d, using two steps
			* offers a change to recognize the common factor..
			*/
			disc = disc.divide(d) ;
			disc = disc.divide(d) ;
		}
	} /* BigSurd.normalizeG */

	/** Return the approximate floating point representation.
	* @param mc Description of the accuracy needed.
	* @return A representation with digits valid as described by mc
	* @since 2012-02-15
	*/
	public BigDecimal BigDecimalValue(MathContext mc)
	{
		/* the relative error of the result equals the relative error of the
		* prefactor plus half of the relative error of the discriminant.
		* So adding 3 digits temporarily is sufficient.
		*/
		final MathContext locmc = new MathContext(mc.getPrecision()+3,mc.getRoundingMode()) ;
		/* first the square root of the discriminant
		*/
		BigDecimal sqrdis = BigDecimalMath.sqrt(disc.BigDecimalValue(locmc),locmc ) ;
		/* Then multiply by the prefactor. If sqrdis is a terminating decimal fraction,
		* we prevent early truncation of the result by truncating later.
		*/
		BigDecimal res = sqrdis.multiply(pref.BigDecimalValue(mc)) ;
		return BigDecimalMath.scalePrec(res,mc) ;
	} /* BigDecimalValue */



} /* BigSurd */


==> anc/src/main/java/org/nevec/rjm/BigSurdVec.java <==
package org.nevec.rjm ;

import java.util.* ;
import java.security.* ;
import java.math.* ;

/** A BigSurdVec represents an algebraic sum or differences of values
* which each term an instance of BigSurd.
* This mainly means that sums or differences of two BigSurd (or two BigSurdVec) can
* be represented (exactly) as a BigSurdVec.
* @since 2012-02-15
* @author Richard J. Mathar
*/
public class BigSurdVec implements Comparable<BigSurdVec>
{
	/** The value of zero.
	*/
	static public BigSurdVec ZERO = new BigSurdVec() ;

	/** The value of one.
	*/
	static public BigSurdVec ONE = new BigSurdVec(BigSurd.ONE) ;

	/** Internal representation: Each term as a single BigSurd.
	* The value zero is represented by an empty vector.
	*/
	Vector<BigSurd> terms ;

	/** Default ctor, which represents the zero.
	* @since 2012-02-15
	*/
	public BigSurdVec()
	{
		terms = new Vector<BigSurd>() ;
	} /* ctor */

	/** ctor given the value of a BigSurd.
	* @param a The value to be represented by this vector.
	* @since 2012-02-15
	*/
	public BigSurdVec(BigSurd a)
	{
		terms = new Vector<BigSurd>(1) ;
		terms.add(a) ;
	} /* ctor */

	/** ctor given two values, which (when added) represent this number a+b.
	* @param a The value to be represented by the first term of the vector.
	* @param b The value to be represented by the second term of the vector.
	* @since 2012-02-15
	*/
	public BigSurdVec(BigSurd a, BigSurd b)
	{
		terms = new Vector<BigSurd>(2) ;
		terms.add(a) ;
		terms.add(b) ;
		normalize() ;
	} /* ctor */

	/** ctor given a periodic continued fraction.
	* The value to be represented has a cont. fraction [a0,a1,a2,...,a0,a1,a2,...]
	* @param a The coefficients a[0], a[1],.. of the period of the continued fraction.
	* @since 2012-03-08
	*/
	public BigSurdVec(Vector<BigInteger> a) throws NumberFormatException
	{
		/* this = a0+1/(a1+1/(a2+....) recursively unbundled by setting this=x
		* in a rational polynomial
		*/
		if ( a.size() == 0 )
			throw new NumberFormatException("Empty periodic continued fraction") ;
		
		/* intialize with a value of x = (0+1*x)/(1)
		*/ 
		RationalPoly x = new RationalPoly(BigIntegerPoly.X, BigIntegerPoly.ONE) ;

		for(int i=0 ; i < a.size() ; i++)
		{
			/* move a0 to the other side, and invert to have a1,a2,a3.. left on the r.h.s.
			*/
			x = x.minus( a.elementAt(i)).inverse() ;
		}
		/* reached the bottom of the recursion. Solve numer(x)/denom(x) = x	
		* to obtain x as the solution of a quadratic equation.
		* Need to solve numer.a0+number.a1*x = x*(denom.a0+denom.a1*x)
		* which is numer.a0+number.a1*x = x*(denom.a0+denom.a1*x). This becomes defeq=0.
		*/
		RatPoly defeq = x.b.multiply(BigIntegerPoly.X).subtract(x.a) ;
		terms = new Vector<BigSurd>() ;

		switch(defeq.degree())
		{
		case 0:
			throw new NumberFormatException("Non-definitive periodic continued fraction") ;
		case 1:
			/* if the term in front of the x^2 is zero, defeq=0 results in x= -defeq.at(0)/defeq.at(1)
			*/
			Rational a0a1 = defeq.at(0).negate().divide(defeq.at(1)) ;
			BigSurd loneterm = new BigSurd(a0a1,Rational.ONE) ;
			terms.add(loneterm) ;
			break;
		case 2:
			/* a2*x^2+a1*x+a0=0 made monic
			*/
			Rational a1 = defeq.at(1).divide(defeq.at(2)) ;
			Rational a0 = defeq.at(0).divide(defeq.at(2)) ;
			/* x = - a1/2  +- sqrt((a1/2)^2-a0). We take only the positive sign here.
			*/
			a1 = a1.negate().divide(2) ;
			loneterm = new BigSurd(a1,Rational.ONE) ;
			terms.add(loneterm) ;
			loneterm = new BigSurd(Rational.ONE,a1.pow(2).subtract(a0)) ;
			terms.add(loneterm) ;
			/* just in case the discriminant was a square
			*/
			normalize() ; 
			break;
		default :
			/* cannot happen
			*/
			throw new NumberFormatException("Internal error "+defeq) ;
		}
	} /* ctor */

	/** Combine terms that can be written as a single surd.
	* This unites for example the terms sqrt(90) and sqrt(10) to 4*sqrt(10).
	* @since 2012-02-15
	*/
	protected void normalize()
	{
		/* nothing to be done if at most one term
		*/
		if ( terms.size() <=1 )
			return ;

		Vector<BigSurd> newter = new Vector<BigSurd>() ;
		newter.add( terms.firstElement()) ;
		/* add j-th element to the existing vector and combine where possible
		*/
		for(int j=1 ; j < terms.size() ; j++)
		{
			BigSurd todo = terms.elementAt(j) ;
			boolean merged = false ;
			for(int ex=0 ; ex < newter.size() ; ex++)
			{
				BigSurd v = newter.elementAt(ex) ;
				/* try to merge terms[j] and newter[ex].
				* todo = r * v with r a rational number is needed. 
				* Replaces v with v+todo = v*(1+r) if this reduction works.
				*/
				BigSurd r = todo.divide(v) ;
				if ( r.isRational() )
				{
					/* compute r+1 */
					Rational newpref = r.toRational().add(1) ;
					/* eliminate accidental zeros; overwrite with v*(1+r).
					*/
					if ( newpref.compareTo( Rational.ZERO) == 0 )
						newter.removeElementAt(ex) ;
					else
					{
						v = v.multiply(newpref) ;
						newter.setElementAt(v,ex) ;
					}
					merged =true;
					break ;
				}
			}
			/* append if none of the existing elements matched
			*/
			if ( ! merged)
				newter.add(todo) ;
		}

		/* overwrite old representation */
		terms = newter ;
	} /* normalize */
		
	/** Compare algebraic value with oth.
	* Returns -1, 0 or +1 depending on whether this is smaller, equal to or larger than oth.
	* @param oth The value with which this is to be compared.
	* @return 0 or +-1.
	* @since 2012-02-15
	*/
	public int compareTo(BigSurdVec oth)
	{
		final BigSurdVec diff = this.subtract(oth) ;
		return diff.signum() ;
	} /* compareTo */
		
	/** Sign function.
	* Returns -1, 0 or +1 depending on whether this is smaller, equal to or larger than zero.
	* @return 0 or +-1.
	* @since 2012-02-15
	* @since 2020-03-01 patched bug in the case of 3 terms
	*/
	public int signum()
	{
		/* the case of zero is unique, because no (reduced) vector of surds other than
		* the one element 0 itself can add/subtract to zero.
		*/
		if ( terms.size() == 0 )
			return 0 ;

		/* if there is one term: forward to the signum function of BigSurd
		*/
		if ( terms.size() == 1 )
			return terms.firstElement().signum() ;

		/*
		* offsig is the index of the first "offending" term in the sense that its
		* sign doese not agree with the term[0].
		*/
		int sig0 = terms.elementAt(0).signum() ;
		int offsig = 1;
		for( ; offsig < terms.size() ; offsig++)
			if ( terms.elementAt(offsig).signum() != sig0)
				break;
		/* All terms had a common sign: take that one
		*/
		if ( offsig >= terms.size() )
			return sig0 ;

		/* if there are two terms (now known to have different sign):
		* forward to the comparison of the two elements as BigSurds
		*/
		if ( terms.size() == 2 )
			return terms.elementAt(0).compareTo( terms.elementAt(1).negate() ) ;

		/* if there are three terms, move the one with the offending sign to the
		* other side and square both sides (which loses the sign) to remove all but one surds.
		* The difference of the squared sides contains at most two terms, which reduces to the
		* case above.
		*  t(0)+t(offbar) <> -t(offs)
		*/
		if ( terms.size() == 3 )
		{
			if ( offsig == 2)
				/* 0 and 1 the same sign, 2 a different sign
				*/
				;
			else if ( sig0 == terms.elementAt(2).signum() )
			{
				/* 0 and 2 the same sign. 0 and 1 different sign. offsig==1
				*/
				;
			}
			else
			{
				/* 1 and 2 the same sign. 0 and 1 different sign.
				*/
				offsig = 0 ;
			}
			/* build a set of the two elements with the same sign
			*/
			BigSurdVec lhs = new BigSurdVec( terms.elementAt( (offsig+1)%3 ), terms.elementAt((offsig+2)%3)) ;

			/* Repeatedly square and isolate remaining square roots until this is
			* a comparision of Rational elements. lhs.sqr() is a sum of a Rational and a BigSurd
			*/
			Rational rhs = terms.elementAt(offsig).sqr() ;
			lhs = lhs.sqr().subtract(rhs) ;
			/* Now lhs has only two elements, one Rational and one BigSurd, so this
			* branches into the earlier signature of signum().
			*/
			switch( lhs.signum() )
			{
			case 0:
				return 0 ;
			case 1:
				return terms.elementAt((offsig+1)%3).signum() ;
			default:
				return terms.elementAt(offsig).signum() ;
			}
		}

		/* for a larger number of terms: take a floating point representation with a small
		* but correct number of digits, and resume with the sign of that one.
		*/
		return (floatValue() > 0. ) ? 1 : -1 ;

	} /* signum */

	/** Construct an approximate floating point representation
	* @param mc The intended accuracy of the result.
	* @return A truncated version with the precision described by mc
	*/
	public BigDecimal BigDecimalValue(MathContext mc)
	{
		/* simple cases with one term forwarded to the BigSurd class
		*/
		if ( terms.size() == 0 )
			return BigDecimal.ZERO ;
		else if ( terms.size() == 1 )
		{
			return terms.firstElement().BigDecimalValue(mc) ;
		}

		/* To reduce cancellation errors, loop over increasing local precision
		* until we are stable to the required result. Keep the old (less precise)
		* estimate in res[0], and the newer, more precise in res[1].
		*/
		BigDecimal [] res = new BigDecimal[2] ;
		res[0] = BigDecimal.ZERO ;
		for(int addpr =1 ; ; addpr += 3)
		{
			MathContext locmc = new MathContext(mc.getPrecision()+addpr,mc.getRoundingMode()) ;
			/* start with an explicitly set first value to avoid treating the
			* initial zero as being a rounded zero
			*/
			res[1] = (terms.size() ==0 )? BigDecimal.ZERO : terms.firstElement().BigDecimalValue(locmc) ;
			for( int i = 1 ; i < terms.size() ; i++)
			{
				BigSurd j = terms.elementAt(i) ;
				res[1] = BigDecimalMath.addRound(res[1], j.BigDecimalValue(locmc) ) ;
			}
			if ( addpr > 1 )
			{
				BigDecimal err = res[1].subtract(res[0]).abs() ;
				int prec = BigDecimalMath.err2prec(res[1],err) ;
				if ( prec > mc.getPrecision() )
					break ;
			}
			res[0] = res[1] ;
		}
		return BigDecimalMath.scalePrec(res[1],mc) ;
	
	} /* BigDecimalValue */

	/** Construct an approximate floating point representation
	* @return A truncated version with the precision described by mc
	*/
	public double doubleValue()
	{
		BigDecimal bd = BigDecimalValue(MathContext.DECIMAL128) ;
		return bd.doubleValue() ;
	} /* doubleValue */

	/** Construct an approximate floating point representation
	* @return A truncated version with the precision described by mc
	*/
	public double floatValue()
	{
		BigDecimal bd = BigDecimalValue(MathContext.DECIMAL64) ;
		return bd.floatValue() ;
	} /* floatValue */

	/** Add two vectors algebraically.
	* @param val The value to be added to this.
	* @return The new value representing this+val.
	*/
	public BigSurdVec add(final Rational val)
	{
		/* forward to the more general signature
		*/
		return add(new BigSurd(val,Rational.ONE)) ;
	} /* add */

	/** Add two vectors algebraically.
	* @param val The value to be added to this.
	* @return The new value representing this+val.
	*/
	public BigSurdVec add(final BigSurdVec val)
	{
		BigSurdVec sum = new BigSurdVec() ;
		/* concatenate the vectors and eliminate common overlaps
		*/
		sum.terms.addAll( terms) ;
		sum.terms.addAll( val.terms) ;
		sum.normalize() ;
		return sum ;
	} /* add */

	/** Add two vectors algebraically.
	* @param val The value to be added to this.
	* @return The new value representing this+val.
	*/
	public BigSurdVec add(final BigSurd val)
	{
		BigSurdVec sum = new BigSurdVec() ;
		/* concatenate the vectors and eliminate common overlaps
		*/
		sum.terms.addAll( terms) ;
		sum.terms.add( val) ;
		sum.normalize() ;
		return sum ;
	} /* add */

	/** Subtract another number.
	* @param val The value to be subtracted from this.
	* @return The new value representing this-val.
	*/
	public BigSurdVec subtract(final BigSurdVec val)
	{
		BigSurdVec sum = new BigSurdVec() ;
		/* concatenate the vectors and eliminate common overlaps
		*/
		sum.terms.addAll( terms) ;
		for ( BigSurd s : val.terms)
			sum.terms.add( s.negate() ) ;
		sum.normalize() ;
		return sum ;
	} /* subtract */

	/** Subtract another number.
	* @param val The value to be subtracted from this.
	* @return The new value representing this-val.
	*/
	public BigSurdVec subtract(final BigSurd val)
	{
		BigSurdVec sum = new BigSurdVec() ;
		/* concatenate the vectors and eliminate common overlaps
		*/
		sum.terms.addAll( terms) ;
		sum.terms.add( val.negate() ) ;
		sum.normalize() ;
		return sum ;
	} /* subtract */

	/** Subtract another number.
	* @param val The value to be subtracted from this.
	* @since 2020-03-03
	* @return The new value representing this-val.
	*/
	public BigSurdVec subtract(final Rational val)
	{
		return subtract(new BigSurd(val,Rational.ONE)) ;
	} /* subtract */

	/** Compute the negative.
	* @return -this.
	* @since 2012-02-15
	*/
	public BigSurdVec negate()
	{
		/* accumulate the negated elements of term one by one
		*/
		BigSurdVec resul = new BigSurdVec() ;
		for( BigSurd s : terms)
			resul.terms.add( s.negate()) ;
		/* no normalization step here, because the negation of all terms
		* does not introduce new common factors
		*/
		return resul ;
	} /* negate */

	/** Compute the square.
	* @return this value squared.
	* @since 2012-02-15
	*/
	public BigSurdVec sqr()
	{
		/* Binomial expansion. First the sum of the terms squared,
		* then 2 times the mixed products.
		*/
		BigSurdVec resul = new BigSurdVec() ;
		for( int i=0 ; i < terms.size() ; i++)
			resul.terms.add( new BigSurd(terms.elementAt(i).sqr(),Rational.ONE) ) ;
		for( int i=0 ; i < terms.size()-1 ; i++)
		for( int j= i+1 ; j < terms.size() ; j++)
			resul.terms.add( terms.elementAt(i).multiply(terms.elementAt(j)).multiply(2) ) ;
		resul.normalize() ;
		return resul ;
	} /* sqr */

	/** Multiply by another square root.
	* @param val a second number of this type.
	* @return the product of this with the val.
	* @since 2011-02-12
	*/
	public BigSurdVec multiply(final BigSurd val)
	{
		BigSurdVec resul = new BigSurdVec() ;
		for( BigSurd s : terms)
			resul.terms.add( s.multiply(val) )  ;
		resul.normalize() ;
		return resul ;
	} /* multiply */

	/** Return a string in the format (number/denom)*()^(1/2).
	* If the discriminant equals 1, print just the prefactor.
	* @return the human-readable version in base 10
	* @since 2012-02-16
	*/
	public String toString()
	{
		/* simple cases with one term forwarded to the BigSurd class
		*/
		if ( terms.size() == 0 )
			return new String("0") ;
		else 
		{
			String s = new String() ;
			for(int t=0 ; t< terms.size() ; t++)
			{
				BigSurd bs = terms.elementAt(t) ;
				if ( bs.signum() > 0 )
					s += "+" ;
				s += bs.toString() ;
			}
			return s ;
		}
	} /* toString */




} /* BigSurdVec */


==> anc/src/main/java/org/nevec/rjm/Euler.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.util.* ;
import java.math.* ;

/** Euler numbers
* <a href="http://oeis.org/A000364">A000364</a> in the OEIS.
* @since 2008-10-30
* @author Richard J. Mathar
*/
public class Euler
{
	/*
	* The list of all Euler numbers as a vector, n=0,2,4,....
	*/
	static protected Vector<BigInteger> a = new Vector<BigInteger>() ;

	/** Ctor(). Fill the hash list initially with E_0 to E_3.
	*/
	public Euler()
	{
		if ( a.size() == 0 )
		{
			a.add(BigInteger.ONE) ;
			a.add(BigInteger.ONE) ;
			a.add(BigInteger.valueOf(5)) ;
			a.add(BigInteger.valueOf(61)) ;
		}
	}

	/** Compute a coefficient in the internal table.
	* @param n the zero-based index of the coefficient. n=0 for the E_0 term. 
	*/
	protected void set(final int n)
	{
		while ( n >= a.size())
		{
			BigInteger val = BigInteger.ZERO ;
			boolean sigPos = true; 
			int thisn = a.size() ;
			for(int i= thisn-1 ; i > 0 ; i--)
			{
				BigInteger f = new BigInteger(""+ a.elementAt(i).toString() ) ;
				f = f.multiply( BigIntegerMath.binomial(2*thisn,2*i) );
				if ( sigPos )
					val = val.add(f) ;
				else
					val = val.subtract(f) ;
				sigPos = ! sigPos ;
			}
			if ( thisn % 2 ==0 )
				val = val.subtract(BigInteger.ONE) ;
			else
				val = val.add(BigInteger.ONE) ;
			a.add(val) ;
		}
	}

	/** The Euler number at the index provided.
	* @param n the index, non-negative.
	* @return the E_0=E_1=1 , E_2=5, E_3=61 etc
	*/
	public BigInteger at(int n)
	{
		set(n) ;
		return(a.elementAt(n)) ;
	}

} /* Euler */


==> anc/src/main/java/org/nevec/rjm/Factorial.java <==
package org.nevec.rjm ;

import java.util.* ;
import java.math.* ;


/** Factorials.
* @since 2006-06-25
* @since 2012-02-15 Storage of the values based on Ifactor, not BigInteger.
* @author Richard J. Mathar
*/
public class Factorial
{
	/** The list of all factorials as a vector.
	*/
	static Vector<Ifactor> a = new Vector<Ifactor>() ;

	/** ctor().
	* Initialize the vector of the factorials with 0!=1 and 1!=1.
	*/
	public Factorial()
	{
		if ( a.size() == 0 )
		{
			a.add(Ifactor.ONE) ;
			a.add(Ifactor.ONE) ;
		}
	} /* ctor */

	/** Compute the factorial of the non-negative integer.
	* @param n the argument to the factorial, non-negative.
	* @return the factorial of n.
	*/
	public BigInteger at(int n)
	{
		/* extend the internal list if needed.
		*/
		growto(n) ;
		return a.elementAt(n).n ;
	} /* at */

	/** Compute the factorial of the non-negative integer.
	* @param n the argument to the factorial, non-negative.
	* @return the factorial of n.
	*/
	public Ifactor toIfactor(int n)
	{
		/* extend the internal list if needed.
		*/
		growto(n) ;
		return a.elementAt(n) ;
	} /* at */

	/** Extend the internal table to cover up to n!
	* @param n The maximum factorial to be supported.
	* @since 2012-02-15
	*/
	private void growto(int n)
	{
		/* extend the internal list if needed. Size to be 2 for n<=1, 3 for n<=2 etc.
		*/
		while ( a.size() <=n )
		{
			final int lastn = a.size()-1 ;
			final Ifactor nextn = new Ifactor(lastn+1) ;
			a.add(a.elementAt(lastn).multiply(nextn) ) ;
		}
	} /* growto */

} /* Factorial */


==> anc/src/main/java/org/nevec/rjm/GuessPRec.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.security.* ;
import java.util.* ;
import java.math.* ;
import java.io.* ;


/** A sequence of integer values with a function to fit them to a P-recurrence with polynomial coefficients.
* @since 2026-11-09
* @author Richard J. Mathar
*/
public class GuessPRec
{
	/** offset, i.e. the index n such that the java a[0] stores a(n)
	*/
	int offset ;

	/** the list of the known initial integer values at the offset and onwards.
	*/
	Vector<BigInteger> a ;

	/** 
	* @brief Read ASCII-file and conjecture P-recurrences for its sequence.
	* @param args -f filename for the b-alike file with indices n and a(n) in the first 2 columns.
	*     -v increases verbosity, which means while increasing dimesion N of the
	*     matrix and number of fitting coefficients the current numbers
	*     of polynomial degree and depths (degree) of the recurrence are printed (for
	*     the impatient users that otherwise would think the program/computer has crashed..)
	* @since 2026-11-09
	*/
	static public void main(String args[])
	{
		boolean verb = false ;
		String bfile = null ;
		for(int i=0; i < args.length ; i++)
		{
			if ( args[i].compareTo("-f") == 0 )
			{
				try
				{
					bfile = args[i+1] ;
					i++ ;
				}
	                        catch( Exception e)
	                        {
					/* this will fail if the file name is missing
					* after the -f option
					*/
	                                System.out.println(e.getMessage()) ;
	                        }
	                }
			else if ( args[i].compareTo("-v") == 0 )
				verb=true ;
		}
		if ( bfile == null)
                {
                        System.out.println("usage:") ;
                        System.out.println("java -jar org-nevec-rjm-5.315.jar [-v] -f fileWith2NumsPerLine") ;
			return ;
                }
		GuessPRec pr =new GuessPRec(bfile) ;
		pr.guess(verb) ;
        } /* GuessPRec.main */

	/** @brief ctor specifying an ASCII file with n,a(n) lists
	* @fname The ASCII file name. This must be readable.
	*  The file contains the following types of lines:
	*  Lines that start with a hash (#) and empty lines are ignored (comments)
	*  Lines that start with white space (blanks, tabs), an integer number other white space
	*   and another integer number plus anything else are defining an integer sequence a(n).
	*   The first number in each line is an index n, the second number the value a(n).
	*   Only lines that have contiguous n in the first integer are recognized, so the
	*   sequences is not allowed to have "holes" in this representation.
	* Typical files can be downloaded from https://oeis.org, selecting any sequence,
	* then lookin in the first link for a line that contains so-called b-files which
	* have that format. Note that files that related to 2D arrays are not useful here,
	* because this class does not deal with 2D P-finite sequences.
	* @since 2026-11-11
	*/
	GuessPRec(final String fname)
	{
		readBfile(fname) ;
	} /* ctor */

	/** @brief ctor with an explicit list of terms and an offset (=index of the first term)
	* @param terms The terms where terms[0] is a(firstindx)
	* @param firstindx The offset, usually a small signed integer.
	* @since 2026-11-11
	*/
	GuessPRec(BigInteger [] terms, int firstindx)
	{
		offset = firstindx ;
		a = new Vector<BigInteger>() ;
		for(int n=0 ; n < terms.length ; n++)
			a.add(terms[n]) ;
	} /* ctor */

	/* @brief evaluate all guesses looping over recurrence order o and polynomial degree d
	*  This is an outer loop over increasing complexity of the number of fitting
	*  parameters, where the complexity (dimesions of the search space) is N=(d+1)*(o+2).
	* @param verb if true verbosity activated.
	*/
	public void guess(boolean verb)
	{
		/* guess() will access indices down to a(n-N+1-ord), stored in a[n-N+1],
		* and that index must be >=0, so n-N+1>=0, n+1>=N.
		*/
		for(int N= 1; N< a.size(); N++)
		{
			/* split N into 2 factors/divisors, d is the degree of polynomials
			* d=0 implies that the C-finite solutions are also detected.
			*/
			for(int deg=0 ; deg <= N ; deg++)
			{
				if ( N % (deg+1) > 0 )
					continue ; /* skip non-divisors */
				int ord = N/(deg+1)-2 ;

				if ( ord < 0 )
					/* skip orders of recurrnes that are negative */
					continue ;

				if ( verb)
					System.out.println(" N = "+N + " deg = " + deg + " ord = " + ord) ;
				guess(ord,deg) ;
			}
		}
	} /* guess */

	/* evaluate all guesses for recurrence order o and polynomial degree d
	* @param ord The order of the recurrence.
	*   If p_0 a(n) + p_1 a(n-1)+ .. p_o a(n-o) + p_{o+1} =0 is the
	*   inhomogeneous recurrence (p_0 not a polynomial identical to zero), then o
	*   is called the order. Usually p_{o+1}=0, and the order is one mnore than
	*   the number of a-terms, i.e., a(n) is derived from o "earlier" values.
	* @param deg The degree of the polynomials in the P-recurrence
	*/
	public void guess(int ord, int deg)
	{
		int N = (ord+2)*(deg+1) ;
		BigInteger[] refc = null ;
		int [] nrange = new int[2] ;
		/* line 0,.. of the array starts at high index a(n) and uses down to a(n-ord)
		*   plus trailing values not depending on a()-- those related to the inhomogeneous polynom.
		*  Because we decrease n by 1 for each followup row, the left value in the last
		* row is a(n-N+1) and needs in the next columns down to a(n-N+1-ord), and that index
		* must be larger or equal to the offset. n-N+1-ord>=off, n>= N-1+ord+off.
		* a(n) is stored in a[n-off], n-off < a.size().
		* So nlead is the highest index a(nlead) that is actually used to fit the recurrence.
		*/
		for(int nlead = N-1+ord+offset; nlead < a.size()+offset ; nlead++)
		{
			/* initialize the integer NXN matrix
			*/
			BigInteger [][] A = new BigInteger[N][N] ;
			for(int r=0 ; r < N ; r++) // row index
			{
				/* effective highest index (leftmost) of a in that row
				*/
				int effn = nlead-r ;
				for(int i=0 ; i <= ord ; i++) // polynomial index i
				{
					for(int d=0 ; d <= deg ; d++) // coefficient d (0=absolute,1=linear,..)
					{
						int c = (deg+1)*i +d ;// column index ;
						/* effn^d*a(effn-i)
						*/
						A[r][c] =
						a.elementAt(effn-i-offset) .multiply(BigInteger.valueOf(effn).pow(d) );
					}
				}
				/* the contribution from homongenous term in the last deg+1 columns
				*/
				int i=ord+1 ;
				for(int d=0 ; d <= deg ; d++) // coefficient d (0=absoulte,1=linear)
				{
					int c = (deg+1)*i +d ;// column index ;
					/* effn^d
					*/
					A[r][c] = BigInteger.valueOf(effn).pow(d) ;
				}
			}
			int det = GaussElim(A) ;

			/* we know a priori that the determinant after the
			* first round of Gauss elimination must be zero (rank deficient)
			* because otherwise only the constant-zero solution would exist.
			* So we continue with the backward elimination only if the determinant
			* is zero.
			*/
			if (det == 0 )
			{
				BigInteger[] sol = BackElim(A) ;
				if ( sol != null && ! inflatSol(sol,ord,deg) )
				{
					/* so we found a coefficient sequence for that
					* range of n-values, and we need to flag/detect whether
					* that is a spurios one-time hit or the same as the
					* P-finite solution that was registered at the previous
					* n-range.
					*/
					if ( refc == null)
					{
						/* first/smallest nlead that solves the system...
						*/
						refc = Arrays.copyOf(sol,sol.length) ;
						nrange[0] = nlead ;
					}
					else
					{
						/* compare sol with any previous solutions
						if ( Arrays.compare(sol,refc) == 0 ) no such function avail for Arrays..
						*/
						boolean same=true ;
						for(int c=0 ; c < sol.length; c++)
							if ( sol[c].compareTo(refc[c]) != 0 )
							{
								same = false ;
								break ;
							}

						if ( same )
							/* store the upper n for which the solution
							* is valid
							*/
							nrange[1] = nlead ;
						else
						{

							/* solution not the same as for the previous n,
							* restart the registration anew...
							*/
							nrange[0] = nlead ;
							refc = null ;
						}
					}
				} /* found a c-list */
			} /* rankdeficient flagged after reduction to upper-right triangular form */

			if ( refc != null && nrange[1] > nrange[0])
			{
				System.out.println("common solution n= " + nrange[0] + "..." + nrange[1] + " ord " + ord + " deg " + deg) ;

				/* convert the list of c-coefficeints to
				* a list of polynomials with degree deg... for convenience
				*/
				BigIntegerPoly [] pols = toPolSeq(refc,ord,deg) ;


				printSol(pols, ord, deg) ;
			}
		} /* end loop over nlead */
	} /* guess */

	/* Gauss eliminiation of the equation A*c=0, where the zero right hand side
	* is only implicit and does not need to be recomputed.
	* @param A  the NxN integer matrix that is to be solved: A*x=0.
	*  On return, the lower left elements of the matrix (not including the diagonal) are zero,
	*  so the linear combination of rows has lead to an upper-right triangular form.
	*  In this application, the determinant of A is zero because the set of the
	*  coefficient of the fitting polynomials is determined only up to a common constant.
	* @return 0 if the determinant is zero, else 1
	*/
	public int GaussElim(BigInteger[][] A)
	{
		/* double loop over rows r and columns c. Create zeros for all
		* c=0...,r-1.
		*/
		for(int c=0; c< A[0].length ; c++)
		{
			for(int r= c+1 ; r < A[0].length ; r++)
			{
				/* row r*A[i,c] minus row i *A[r,c] for nonzero pivotal A[rpiv,c]
				* Nothing to do if A[r,c] already zero.
				*/
				if ( A[r][c].compareTo(BigInteger.ZERO) != 0)
				{
					int rpiv = c;
					/* there may be a zero in the element A[rpiv,c]
					*/
					if ( A[rpiv][c].compareTo(BigInteger.ZERO) == 0)
					{
						/* swap rows r and rpiv here 
						*/
						swapRow(A,r,rpiv) ;
					}
					else
					{
						/* reverse order of elemination because we'll
						* use A[r][c] throughout the chain which must
						* be conserved while needed
						*/
						for(int c2 = A[0].length-1 ; c2 > c ; c2--)
							A[r][c2]  = A[r][c2].multiply(A[rpiv][c])
								.subtract(A[rpiv][c2].multiply(A[r][c])) ;
						A[r][c] = BigInteger.ZERO ;
					}

					/* divide this row through the gcd of its nonzero terms
					*/
					rowgcd(A,r) ;
				}
			}
		}

		/* for ines that contain only a single non-zero term,
		* that associated c-coefficient is zero, and we may 
		* eliminate the entries in all the other rows of the same column
		*/
		for(int r= 0 ; r < A[0].length ; r++)
		{
			if ( NonZeros(A,r) == 1 )
			{
				/* figur eout which column this single term is
				*/
				for(int c=0 ; c < A[0].length ; c++)
				{
					if ( A[r][c].compareTo(BigInteger.ZERO) != 0 )
					{
						for(int r2=0 ; r2 < A[0].length ; r2++)
						{
							if ( r2 != r)
								A[r2][c] = BigInteger.ZERO ;
						}
						break ; // no need to look at the other columns becauase there is only 1
					}
				}
			}
		}
	
	


		/* return 0 if determinant is zero (which means there is at least
		* one free scale factor as it should be in our problems), else 1 
		*/
		for(int r= 0 ; r < A[0].length ; r++)
			if ( A[r][r].compareTo(BigInteger.ZERO) == 0)
				return 0 ;
		return 1;
	} /* GaussElim */

	/** @brief swap rows r1 and r2 of the square array A
	* @param A on return with two rows (all their columns) swapped
	* @param r1 0-based index of first row
	* @param r2 0-based index of 2nd row
	*/
	private void swapRow(BigInteger[][] A, int r1, int r2)
	{
		BigInteger[] tmp = A[r1] ;
		A[r1] = A[r2] ;
		A[r2] = tmp ;
	} /* swapRow */

	/* Count number of non-zeros in a row.
	* @param A the square array to be scanned.
	* @param r 0-based index of the row
	* @return the number of entries A[r][] which are numerically not zero.
	*/
	private int NonZeros(BigInteger[][] A, int r)
	{
		int nz =0 ;
		for(int c=0 ; c < A[0].length ; c++)
		{
			if ( A[r][c].compareTo(BigInteger.ZERO) != 0 )
				nz++ ;
		}
		return nz ;
	} /* NonZeros */

	/** backward elimination of the equation A*c=0 to diagonal form. The zero right hand side
	* is only implicit and does not need to be recomputed.
	* @param A square matrix which on entry has zeros in the lower left terms. So all elements
	*  in the lower left triangle are assumed to be zero.
	*  On return, only the diagonal elements may be nonzero.
	* @return The array of values sorted (c_{0,0}, c_{0,1)..., c_{1,0), c_{1,1},...
	*  which means as many elemens as the row-column dimension of A.
	*/
	public BigInteger[] BackElim(BigInteger[][] A)
	{
		for(int c= A[0].length -1 ; c > 0 ; c--)
		{
			int rpiv = c;
			for(int r=c-1 ; r >= 0; r--)
			{
				/* generate zero at A[r][c] by linear coupling with piv row
				*/
				if ( A[r][c].compareTo(BigInteger.ZERO) != 0 )
				{
					if ( A[rpiv][c].compareTo(BigInteger.ZERO) != 0)
					{
						/* the following eliminateion does not use c2<c as a stop
						* criterion ecuase there may be left-over nonzero elements
						* of the "arbitrary" free variable, which also need to be
						* scaled...
						*/
						for(int c2 = 0; c2 < A[0].length ; c2++)
						{
							/* preserve/skip A[r][c] which will still be needed
							* for the other rows...
							*/
							if ( c2 != c)
								A[r][c2]  = A[r][c2].multiply(A[rpiv][c])
								.subtract(A[rpiv][c2].multiply(A[r][c])) ;
						}
						A[r][c] = BigInteger.ZERO ;
					}
					else
					{
						/* cannot eliminate this for a pivotal diagonal element which is
						* zero.. this will become the arbitrary factor. The same
						* condition will hold for the other rows in that column,
						* so we can leave the loop early
						*/
						break ;
					}
					/* because the right hand side is zero, we can divide
					* all elements in row r by some common gcd, to speed
					* up the BigInteger algebra that follows.
					*/
					rowgcd(A,r) ;
				}
			}
		}

		/* select the free variable (whre the 0 is on the diagonal)
		* to be the least common multiple lcm of the variables on the diagonal... such that all
		* solutions can be rendered to integers
		*/
		BigInteger freevar = BigInteger.ZERO ;
		int rfree = -1 ;
		for(int r= 0 ; r < A[0].length ; r++)
		{
			if ( A[r][r].compareTo(BigInteger.ZERO) != 0)
			{
				if ( freevar.compareTo(BigInteger.ZERO) != 0)
				{
					/* no such function lcm in standard java
					freevar = freevar.lcm(A[r][r].abs()) ;
					*/
					freevar = lcm(freevar,A[r][r]) ;
				}
				else
					freevar = A[r][r].abs() ;
				
			}
			else
			{
				/* too test that rfree is not a variable tha thas only
				* a single free varaible elswehre and is therefore zero
				*/
				if ( rfree == -1 )
					rfree = r ;
				else
				{
				}
			}
		}

		/* solution vector with freevar inserted in the row of the zero
		*/
		BigInteger[] sol = new BigInteger[A[0].length] ;
		for(int r=0 ; r < rfree ; r++)
			/* the line in the matrix A is 0,0,0, A[r][r] ,0,0,0, A[r][rfree] in this range
			* which means A[r][r]*c+A[r][rfree]*freevar =0 which we solve for c
			*/
			sol[r] = A[r][rfree].multiply(freevar).negate().divide(A[r][r]) ;
		sol[rfree] = freevar ;
		for(int r=rfree+1 ; r < A[0].length ; r++)
			sol[r] = BigInteger.ZERO ;

		/* eliminate a common multiple of all coefficients
		* which is a valid reduction because the fit is to a sum of weighted terms equal to zero.
		*/
		freevar = BigInteger.ZERO ;
		for(int r=0 ; r < sol.length ; r++)
		{
			if ( sol[r].compareTo(BigInteger.ZERO) != 0)
			{
				if ( freevar == BigInteger.ZERO)
					freevar = sol[r].abs() ;
				else
					freevar = freevar.gcd(sol[r].abs()) ;
			}
		}
		if ( freevar.compareTo(BigInteger.ONE) > 0 )
		{
			for(int r=0 ; r < sol.length ; r++)
				sol[r] = sol[r].divide(freevar) ;
		}

		/* pack the coefficients into a seqeunce of polynomials in front of a(n), a(n-1) etc
		*/

		return sol ;
	} /* BackElim */

	/* print all elements of a matrix.
	* @param A the matrix of integers to be printed to stderr
	* @param inline If true use a more standard human readable list of one row per output line
	*               If false, use and explicit list of row and column indices and one A[r][c] per output line
	*/
	public void print(BigInteger[][] A, boolean inline)
	{
		for(int r=0 ; r < A[0].length ; r++)
		{
			for(int c=0; c< A[0].length ; c++)
			{
				if ( inline)
					System.out.print(" "+A[r][c]) ;
				else
					System.out.println("p: r"+r + " c " + c + " A " + A[r][c]) ;
			}
			if ( inline) 
				System.out.println("") ;
		}
		if ( inline) 
			System.out.println("") ;
	} /* print */

	/** @brief Flag fake inflated solutions where the polynomial of a(n-o) has only zero coefficients
	* or where all coefficients of the highest order in n are zero.
	* @param ord The order of the recurrence
	* @param deg The degree of the polynoials
	* @param sol the vector of the integers c(0,0), c(0,1),..
	* @return true if the coefficens of a(n-ord) are all zero or polynomials have deficient degree.
	*  So "true" means that the solution has been "inflated" and is actually	
	*  of lower recurrence order or lower polynomial degree than intended.
	*/
	public boolean inflatSol(BigInteger[] sol, int ord, int deg)
	{
		/* number of nonzero coefficients in the i-th terms
		* a(n) factor sol[0..deg], a(n-1) factor sol[deg+1..2*deg+1] 
		* a(n-2) factor sol[2*deg+2..3*deg+2], a(n-ord) factor sol[ord*deg+ord.. ord*deg+ord+deg]
		*/
		int nz=0 ;
		for(int c= ord*(deg+1) ; c <= ord*deg+ord+deg ; c++)
			if ( sol[c].compareTo(BigInteger.ZERO) != 0 )
				nz++ ;

		if ( nz ==0)
			/* the polynomial last in the recurrence is identical zero
			*/
			return true ;

		/* detect whether the sol[deg], sol[2*deg+1) etc are  all zero.
		* nz is the number of non-zero coefficients of n^deg of all polynomials
		*/
		nz=0 ;
		for(int c= deg ; c < sol.length ; c += deg+1)
			if ( sol[c].compareTo(BigInteger.ZERO) != 0 )
				nz++ ;

		/* If nz=0, the highest coefficient of all polynomials is zero, which means
		* the polynomials are all of degree less than deg.
		*/
		return (nz ==0) ? true : false ;
	} /* inflatSol */

	/* Convert the sequence of coefficients into a sequence of polynomials
	* @param ord The order of the recurrence
	* @param deg The degree of the polynoials
	* @param sol the vector of the integers c(0,0), c(0,1),..
	*/
	public BigIntegerPoly [] toPolSeq(BigInteger[] sol, int ord, int deg)
	{
		/* need order of the recurrence plus1 for the a(n-i) factors
		* and one more for the inhomogeneous term
		*/
		BigIntegerPoly [] pols = new BigIntegerPoly[ord+2] ;
		for(int i=0 ; i <= ord+1 ; i++) // polynomial index i
		{
			/* coefficients of that polynmial at sol[(deg+1)*i] to sol[(deg+1)*i+deg] (incl)
			*/
			pols[i] = new BigIntegerPoly(
					Arrays.copyOfRange(sol,(deg+1)*i,(deg+1)*(i+1))
					) ;
		}
		return pols ;
	} /* toPolSeq */

	/** @brief Print the solution vector of the matrix in human readable format.
	* @param ord The order of the recurrence
	* @param deg The degree of the polynoials
	* @param sol the vector of the integers c(0,0), c(0,1),..
	*/
	public void printSol(BigInteger[] sol, int ord, int deg)
	{
		for(int i=0 ; i <= ord+1 ; i++) // polynomial index i
		{
			/* does the polynomial appear at all? count the nonzero coefficients
			*/
			int polnonzero = 0 ;
			for(int d=0 ; d <= deg ; d++) // coefficient d (0=absolute,1=linear,..)
			{
				int c = (deg+1)*i +d ;// column index ;
				if ( sol[c].compareTo(BigInteger.ZERO) != 0)
					polnonzero++ ;
			}
			if ( polnonzero > 0)
			{
				if ( polnonzero > 1)
				{
					if ( i ==0)
						System.out.print("(") ;
					else
						System.out.print(" +(") ;
				}

				for(int d=0 ; d <= deg ; d++)
				{
					int c = (deg+1)*i +d ;// column index ;
					/* skip  terms with zero coefficients
					*/
					if ( sol[c].compareTo(BigInteger.ZERO) != 0)
					{
						if ( d ==1 )
						{
							if ( sol[c].compareTo(BigInteger.ZERO) > 0)
								System.out.print(" +") ;
							System.out.print(" "+sol[c] + "*n") ;
						}
						else if ( d > 1 )
						{
							if ( sol[c].compareTo(BigInteger.ZERO) > 0)
								System.out.print(" +") ;
							System.out.print(" "+sol[c] + "*n^" + d) ;
						}
						else
						{
							if ( sol[c].compareTo(BigInteger.ZERO) > 0 && polnonzero == 1)
								System.out.print(" +") ;
							System.out.print(" "+sol[c] ) ;
						}
					}
				}
				if ( polnonzero > 1)
					System.out.print(")") ;

				/* factor a only if this is not the inhomogeneous term
				*/
				if ( i <= ord)
				{
					if (i > 0)
						System.out.print("*a(n-"+i+")") ;
					else
						System.out.print("*a(n)") ;
				}
			}
		}
		/* we always print the format of sum-of-P-terms equal zero
		*/
		System.out.println(" = 0") ;
	} /* printSol */

	/** @brief Print the solution vector of the matrix in human readable format.
	* Essentially the same as above but using the rendering in the BigIntegerPoly class.
	* @param ord The order of the recurrence
	* @param deg The degree of the polynoials
	* @param pols the vector of the polynomials for a(n), a(n-1) etc
	*/
	public void printSol(BigIntegerPoly[] pols, int ord, int deg)
	{
		if ( pols == null || pols.length <= 0)
			return ;

		for(int i=0 ; i < pols.length-1 ; i++) // polynomial index i
		{
			/* skip output if the polynomial is constant zero
			*/
			if ( ! pols[i].isZero() )
			{
				if ( i > 0 )
					System.out.print("+(" +  pols[i].toPString("n") + ") *a(n-"  + i +")") ;
				else
					System.out.print("+(" +  pols[i].toPString("n") + ") *a(n)") ;
			}
		}

		/* last one is the homogeneous term... which may be absent
		*/
		if ( ! pols[pols.length-1].isZero() )
			System.out.print("+" +  pols[pols.length-1].toPString("n") ) ;

		/* we always print the format of sum-of-P-terms equal zero to clarify
		*/
		System.out.println(" = 0") ;
	} /* printSol */

	/* @brief positive least common multiple of two BigInteger values
	* a.lcm(b) is not implemented in the standard Java BigInteger class.
	* @param a First BigInteger
	* @param b 2nd BigInteger
	* @return zero if one of the two values is zero.
	*   Otherwise the lcm of the absolute values of both
	*/
	static public BigInteger lcm(BigInteger a, BigInteger b)
	{
		if ( a.compareTo(BigInteger.ZERO) ==0 || b.compareTo(BigInteger.ZERO) == 0)
			return BigInteger.ZERO ;
		/* greatest common divisor gcd of a and b
		*/
		final BigInteger gcomdiv = a.abs().gcd(b.abs()) ;
		/* lcm = product divided by gcd
		*/
		return a.multiply(b).divide(gcomdiv).abs() ;
	} /* lcm */

	/* Reduce row r of a matrix by dividing through the gcd of its elements.
	* Also multiply by -1 if needed to have positive elements on the diagonal
	* (which simplifies use of the mod-function in the subsequence backward elimination).
	* @param A the matrix of integers to be reduced
	*/
	public void rowgcd(BigInteger[][] A, int r)
	{
		/* set the gcd to zero to indicate/flag "yet unknown"
		*/
		BigInteger gcdR = BigInteger.ZERO ;
		int sigflag = 0 ;
		for(int c=0; c< A[0].length ; c++)
		{
			if ( A[r][c].compareTo(BigInteger.ZERO) != 0)
			{
				/* admit only nonzero A to evaluation . Initialize if first nonzero found
				* otherwise recursive transitive evaluation.
				*/
				if ( gcdR.compareTo(BigInteger.ZERO) == 0)
				{
					gcdR = A[r][c].abs() ;
					sigflag = A[r][c].signum() ;
				}
				else
					gcdR = gcdR.gcd(A[r][c].abs()) ;
			}
		}
		/* if larger than 1... divide the entire row
		*/
		if (gcdR.compareTo(BigInteger.ONE) == 1)
		{
			for(int c=0; c< A[0].length ; c++)
				A[r][c] = A[r][c].divide(gcdR) ;
		}
		if ( sigflag < 0)
			for(int c=0; c< A[0].length ; c++)
				A[r][c] = A[r][c].negate() ;
	} /* rowgcd */

	/** Read an ASCII file in generalized OEIS b-file format.
	* The lines in the ASCII file must have the following format:
	* - empty lines, lines starting with the hash (#), and lines containg only
	*   a single consecutive string  are ignored, supposed to be comments
	* - all other lines must start with (at least) 2 integer numbers separated by white space, the first
	*   column defining an index n, and the second column defining the value a(n)
	*   The values of n of consecutive lines (skipping the comment lines) must be consecutive
	*   The first index in the first non-comment line defines an offset.
	* @param fname The name of the file (which must exist and be readable by this program)
	* @since 2026-11-09
	*/
	public void readBfile(final String fname)
	{
		/* keep track of whether we have already seen a first no-comment line
		*/
		boolean started = false ;
		/* monitor that the integr indices in the first colum of the file
		* are consecutive
		*/
		int oldn = Integer.MIN_VALUE ;
		a = new Vector<BigInteger>() ;
	        try
	        {
			FileReader istream = new FileReader(fname) ;
			BufferedReader dstream = new BufferedReader(istream) ;
	
			/* read all lines in the file
			*/
			for(;;)
			{
				String lin = dstream.readLine() ;
				if ( lin == null) /* end-of-file */
					break ;
	
				if ( lin.startsWith("#") )
					/* skip comment lines */
					;
				else
				{
					/* read n, a(n), eliminate startign and trailing white space
					*/
					String [] nums = lin.trim().split("\\s+",3) ;
					/* skip lines with less than 2 starting integers
					*/
					if ( nums.length >= 2)
					{
						if ( ! started)
							offset = Integer.parseInt(nums[0]) ;
						int n = Integer.parseInt(nums[0]) ;
						if ( n != oldn+1 && started)
						{
							System.err.println("Error: non-consecutive index " + n + " in " + fname) ;
							throw new IllegalStateException("Error: non-consecutive index " + n + " in " + fname) ;
						}
						/* append the 2nd integer to the a(n) list
						*/
						a.add(new BigInteger(nums[1])) ;
						/* and remember this n so we can test in the
						* next line that the n are contiguous
						*/
						oldn = n ;
						started = true ;
					}
				}
			} /* end of loop over input ASCII lines */
	
		}
		catch (Exception ex)
		{
			System.err.println(ex) ;
			ex.printStackTrace() ;
		}


	} /* readBfile */

} /* GuessPRec */


==> anc/src/main/java/org/nevec/rjm/Ifactor.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.util.* ;
import java.math.* ;

/** Factored integers.
* This class contains a non-negative integer with the prime factor decomposition attached.
* @since 2006-08-14
* @since 2012-02-14 The internal representation contains the bases, and becomes sparser if few 
*    prime factors are present.
*/
public class Ifactor implements Cloneable, Comparable<Ifactor>
{
	/**
	* The standard representation of the number
	*/
	public BigInteger n ;

	/*
	* The bases and powers of the prime factorization.
	* representation n = primeexp[0]^primeexp[1]*primeexp[2]^primeexp[3]*...
	* The value 0 is represented by an empty vector, the value 1 by a vector of length 1
	* with a single power of 0.
	*/
	public Vector<Integer> primeexp ;

	final public static Ifactor ONE = new Ifactor(1) ;

	final public static Ifactor ZERO = new Ifactor(0) ;

	/** Constructor given an integer.
	* constructor with an ordinary integer
	* @param number the standard representation of the integer
	*/
	public Ifactor(int number)
	{
		n = BigInteger.valueOf(number) ;
		primeexp = new Vector<Integer>() ;
		if( number > 1 )
		{
			int primindx = 0 ;
			Prime primes = new Prime() ;
			/* Test division against all primes.
			*/
			while(number > 1)
			{
				int ex=0 ;
				/* primindx=0 refers to 2, =1 to 3, =2 to 5, =3 to 7 etc
				*/
				int p = primes.at(primindx).intValue() ;
				while( number % p == 0 )
				{
					ex++ ;
					number /= p ;
					if ( number == 1 )
						break ;
				}
				if ( ex > 0 )	
				{
					primeexp.add(Integer.valueOf(p)) ;
					primeexp.add(Integer.valueOf(ex)) ;
				}
				primindx++ ;
			}
		}
		else if ( number == 1)
		{
			primeexp.add(Integer.valueOf(1)) ;
			primeexp.add(Integer.valueOf(0)) ;
		}
	} /* Ifactor */

	/** Constructor given a BigInteger .
	* Constructor with an ordinary integer, calling a prime factor decomposition.
	* @param number the BigInteger representation of the integer
	*/
	public Ifactor(BigInteger number)
	{
		n = number ;
		primeexp = new Vector<Integer>() ;
		if ( number.compareTo(BigInteger.ONE) == 0 )
		{
			primeexp.add(Integer.valueOf(1)) ;
			primeexp.add(Integer.valueOf(0)) ;
		}
		else
		{
			int primindx = 0 ;
			Prime primes = new Prime() ;
			/* Test for division against all primes.
			*/
			while(number.compareTo(BigInteger.ONE) == 1)
			{
				int ex=0 ;
				BigInteger p = primes.at(primindx) ;
				while( number.remainder(p).compareTo(BigInteger.ZERO) == 0 )
				{
					ex++ ;
					number = number.divide(p) ;
					if ( number.compareTo(BigInteger.ONE) == 0 )
						break ;
				}
				if ( ex > 0 )
				{
					primeexp.add(Integer.valueOf(p.intValue()) ) ;
					primeexp.add(Integer.valueOf(ex) ) ;
				}
				primindx++ ;
			}
		}
	} /* Ifactor */

	/** Constructor given a list of exponents of the prime factor decomposition.
	* @param pows the vector with the sorted list of exponents.
	*  pows[0] is the exponent of 2, pows[1] the exponent of 3, pows[2] the exponent of 5 etc.
	*  Note that this list does not include the primes, but assumes a continuous prime-smooth basis.
	*/
	public Ifactor(Vector<Integer> pows)
	{
		primeexp = new Vector<Integer>(2* pows.size()) ;
		if ( pows.size() > 0 )
		{
			n = BigInteger.ONE ;
			Prime primes = new Prime() ;
			/* Build the full number by the product of all powers of the primes.
			*/
			for(int primindx=0 ; primindx < pows.size() ; primindx++)
			{
				int ex= pows.elementAt(primindx).intValue() ;
				final BigInteger p = primes.at(primindx) ;
				n = n.multiply( p.pow(ex) ) ;
				primeexp.add(Integer.valueOf(p.intValue()) ) ;
				primeexp.add(Integer.valueOf(ex) ) ;
			}
		}
		else
			n = BigInteger.ZERO ;
	} /* Ifactor */

	/** Copy constructor.
	* @param oth the value to be copied
	*/
	public Ifactor(Ifactor oth)
	{
		n = oth.n ;
		primeexp = oth.primeexp ;
	} /* Ifactor */

	/** Deep copy.
	* @since 2009-08-14
	*/
	public Ifactor clone()
	{
		Vector<Integer> p = (Vector<Integer>)primeexp.clone();
		Ifactor cl = new Ifactor(0) ;
		cl.n = n.add(BigInteger.ZERO) ;
		return cl ;
	} /* Ifactor.clone */

	/** Comparison of two numbers.
	* The value of this method is in allowing the Vector.contains() calls that use the value,
	* not the reference for comparison.
	* @param oth the number to compare this with.
	* @return true if both are the same numbers, false otherwise.
	*/
	public boolean equals(final Ifactor oth)
	{
		return (  n.compareTo(oth.n) == 0 ) ;
	} /* Ifactor.equals */

	/** Multiply with another positive integer.
	* @param oth the second factor.
	* @return the product of both numbers.
	*/
	public Ifactor multiply(final BigInteger oth)
	{
		/* the optimization is to factorize oth _before_ multiplying
		*/
		return( multiply(new Ifactor(oth)) ) ;
	} /* Ifactor.multiply */

	/** Multiply with another positive integer.
	* @param oth the second factor.
	* @return the product of both numbers.
	*/
	public Ifactor multiply(final int oth)
	{
		/* the optimization is to factorize oth _before_ multiplying
		*/
		return( multiply(new Ifactor(oth)) ) ;
	} /* Ifactor.multiply */

	/** Multiply with another positive integer.
	* @param oth the second factor.
	* @return the product of both numbers.
	*/
	public Ifactor multiply(final Ifactor oth)
	{
		/* This might be done similar to the lcm() implementation by adding
		* the powers of the components and calling the constructor with the
		* list of exponents. This here is the simplest implementation, but slow because
		* it calls another prime factorization of the product:
		* return( new Ifactor(n.multiply(oth.n))) ;
		*/
		return multGcdLcm(oth,0) ;
	}

	/** Lowest common multiple of this with oth.
	* @param oth the second parameter of lcm(this,oth)
	* @return the lowest common multiple of both numbers. Returns zero
	*   if any of both arguments is zero.
	*/
	public Ifactor lcm(final Ifactor oth)
	{
		return multGcdLcm(oth,2) ;
	}

	/** Greatest common divisor of this and oth.
	* @param oth the second parameter of gcd(this,oth)
	* @return the lowest common multiple of both numbers. Returns zero
	*   if any of both arguments is zero.
	*/
	public Ifactor gcd(final Ifactor oth)
	{
		return multGcdLcm(oth,1) ;
	}

	/** Multiply with another positive integer.
	* @param oth the second factor.
	* @param type 0 to multiply, 1 for gcd, 2 for lcm
	* @return the product, gcd or lcm of both numbers.
	*/
	protected Ifactor multGcdLcm(final Ifactor oth, int type)
	{
		Ifactor prod = new Ifactor(0) ;
		/* skip the case where 0*something =0, falling thru to the empty representation for 0
		*/
		if( primeexp.size() != 0 && oth.primeexp.size() != 0)
		{
			/* Cases of 1 times something return something.
			* Cases of lcm(1, something) return something.
			* Cases of gcd(1, something) return 1.
			*/
			if ( primeexp.firstElement().intValue() == 1 && type == 0)
				return oth ;
			else if ( primeexp.firstElement().intValue() == 1 && type == 2)
				return oth ;
			else if ( primeexp.firstElement().intValue() == 1 && type == 1)
				return this ;
			else if ( oth.primeexp.firstElement().intValue() == 1 && type ==0)
				return this ;
			else if ( oth.primeexp.firstElement().intValue() == 1 && type ==2)
				return this ;
			else if ( oth.primeexp.firstElement().intValue() == 1 && type ==1)
				return oth ;
			else
			{
				int idxThis = 0 ;
				int idxOth = 0 ;
				switch(type)
				{
				case 0 :
					prod.n = n.multiply(oth.n) ;
					break;
				case 1 :
					prod.n = n.gcd(oth.n) ;
					break;
				case 2 :
					/* the awkward way, lcm = product divided by gcd
					*/
					prod.n = n.multiply(oth.n).divide( n.gcd(oth.n) ) ;
					break;
				}

				/* scan both representations left to right, increasing prime powers
				*/
				while( idxOth < oth.primeexp.size()  || idxThis < primeexp.size() )
				{
					if ( idxOth >= oth.primeexp.size() )
					{
						/* exhausted the list in oth.primeexp; copy over the remaining 'this'
						* if multiplying or lcm, discard if gcd.
						*/
						if ( type == 0 || type == 2)
						{
							prod.primeexp.add( primeexp.elementAt(idxThis) ) ;
							prod.primeexp.add( primeexp.elementAt(idxThis+1) ) ;
						}
						idxThis += 2 ;
					}
					else if ( idxThis >= primeexp.size() )
					{
						/* exhausted the list in primeexp; copy over the remaining 'oth'
						*/
						if ( type == 0 || type == 2)
						{
							prod.primeexp.add( oth.primeexp.elementAt(idxOth) ) ;
							prod.primeexp.add( oth.primeexp.elementAt(idxOth+1) ) ;
						}
						idxOth += 2 ;
					}
					else
					{
						Integer p ;
						int ex ;
						switch ( primeexp.elementAt(idxThis).compareTo(oth.primeexp.elementAt(idxOth) ) )
						{
						case 0 :
							/* same prime bases p in both factors */
							p = primeexp.elementAt(idxThis) ;
							switch(type)
							{
							case 0 :
								/* product means adding exponents */
								ex = primeexp.elementAt(idxThis+1).intValue() + 
									oth.primeexp.elementAt(idxOth+1).intValue() ;
								break;
							case 1 :
								/* gcd means minimum of exponents */
								ex = Math.min( primeexp.elementAt(idxThis+1).intValue() ,
									oth.primeexp.elementAt(idxOth+1).intValue()) ;
								break;
							default :
								/* lcm means maximum of exponents */
								ex = Math.max( primeexp.elementAt(idxThis+1).intValue() ,
									oth.primeexp.elementAt(idxOth+1).intValue()) ;
								break;
							}
							prod.primeexp.add( p ) ;
							prod.primeexp.add( Integer.valueOf(ex) ) ;
							idxOth += 2 ;
							idxThis += 2 ;
							break ;
						case 1:
							/* this prime base bigger than the other and taken later */
							if ( type == 0 || type == 2)
							{
								prod.primeexp.add( oth.primeexp.elementAt(idxOth) ) ;
								prod.primeexp.add( oth.primeexp.elementAt(idxOth+1) ) ;
							}
							idxOth += 2 ;
							break ;
						default:
							/* this prime base smaller than the other and taken now */
							if ( type == 0 || type == 2)
							{
								prod.primeexp.add( primeexp.elementAt(idxThis) ) ;
								prod.primeexp.add( primeexp.elementAt(idxThis+1) ) ;
							}
							idxThis += 2 ;
						}
					}
				}
			}
		}
		return prod ;
	} /* Ifactor.multGcdLcm */

	/** Integer division through  another positive integer.
	* @param oth the denominator.
	* @return the division of this through the oth, discarding the remainder.
	*/
	public Ifactor divide(final Ifactor oth)
	{
		/* todo: it'd probably be faster to cancel the gcd(this,oth) first in the prime power
		* representation, which would avoid a more strenous factorization of the integer ratio
		*/
		return  new Ifactor(n.divide(oth.n)) ;
	} /* Ifactor.divide */

	/** Summation with another positive integer
	* @param oth the other term.
	* @return the sum of both numbers
	*/
	public Ifactor add(final BigInteger oth)
	{
		/* avoid refactorization if oth is zero...
		*/
		if ( oth.compareTo(BigInteger.ZERO) != 0 )
			return  new Ifactor(n.add(oth)) ;
		else
			return this ;
	} /* Ifactor.add */

	/** Exponentiation with a positive integer.
	* @param exponent the non-negative exponent
	* @return n^exponent. If exponent=0, the result is 1.
	*/
	public Ifactor pow(final int exponent) throws ArithmeticException
	{
		/* three simple cases first
		*/
		if ( exponent < 0 )
			throw new ArithmeticException("Cannot raise "+ toString() + " to negative " + exponent) ;
		else if ( exponent == 0)
			return new Ifactor(1) ;
		else if ( exponent == 1)
			return this ;

		/* general case, the vector with the prime factor powers, which are component-wise
		* exponentiation of the individual prime factor powers.
		*/
		Ifactor pows = new Ifactor(0) ;
		for(int i=0 ; i < primeexp.size() ; i += 2)
		{
			Integer p = primeexp.elementAt(i) ;
			int ex = primeexp.elementAt(i+1).intValue() ;
			pows.primeexp.add( p ) ;
			pows.primeexp.add( Integer.valueOf(ex*exponent) ) ;
		}
		return pows ;
	} /* Ifactor.pow */

	/** Pulling the r-th root.
	* @param r the positive or negative (nonzero) root.
	* @return n^(1/r).
	*   The return value falls into the Ifactor class if r is positive, but if r is negative
	*   a Rational type is needed.
	* @since 2009-05-18
	*/
	public Rational root(final int r) throws ArithmeticException
	{
		if ( r == 0 )
			throw new ArithmeticException("Cannot pull zeroth root of "+ toString()) ;
		else if ( r < 0 )
		{
			/* a^(-1/b)= 1/(a^(1/b))
			*/
			final Rational invRoot = root(-r) ;
			return Rational.ONE.divide(invRoot) ;
		}
		else
		{
			BigInteger pows = BigInteger.ONE ;
			for(int i=0 ; i < primeexp.size() ; i += 2)
			{
				/* all exponents must be multiples of r to succeed (that is, to
				* stay in the range of rational results).
				*/
				int ex = primeexp.elementAt(i+1).intValue() ;
				if ( ex % r != 0 )
					throw new ArithmeticException("Cannot pull "+ r+"th root of "+ toString()) ;

				pows.multiply( BigInteger.valueOf(primeexp.elementAt(i).intValue()).pow(ex/r) ) ;
			}
			/* convert result to a Rational; unfortunately this will loose the prime factorization */
			return new Rational(pows) ;
		}
	} /* Ifactor.root */


	/** The set of positive divisors.
	* @return the vector of divisors of the absolute value, sorted.
	* @since 2010-08-27
	*/
	public Vector<BigInteger> divisors()
	{
		/* Recursive approach: the divisors of p1^e1*p2^e2*..*py^ey*pz^ez are
		* the divisors that don't contain  the factor pz, and the
		* divisors that contain any power of pz between 1 and up to ez multiplied
		* by 1 or by a product that contains the factors p1..py.
		*/
		Vector<BigInteger> d=new Vector<BigInteger>() ;
		if ( n.compareTo(BigInteger.ZERO) == 0 )
			return d ;
		d.add(BigInteger.ONE) ;
		if ( n.compareTo(BigInteger.ONE) > 0 )
		{
			/* Computes sigmaIncopml(p1^e*p2^e2...*py^ey) */
			Ifactor dp = dropPrime() ;

			/* get ez */
			final int ez = primeexp.lastElement().intValue() ;

			Vector<BigInteger> partd = dp.divisors() ;

			/* obtain pz by lookup in the prime list */
			final BigInteger pz = BigInteger.valueOf( primeexp.elementAt(primeexp.size()-2).intValue()) ;

			/* the output contains all products of the form partd[]*pz^ez, ez>0,
			* and with the exception of the 1, all these are appended.
			*/
			for(int i =1 ; i < partd.size() ; i++)
				d.add( partd.elementAt(i) ) ;
			for(int e =1 ; e <= ez ; e++)
			{
				final BigInteger pzez = pz.pow(e) ;
				for(int i =0 ; i < partd.size() ; i++)
					d.add( partd.elementAt(i).multiply(pzez) ) ;
			}
		}
		Collections.sort(d) ;
		return d ;
	} /* Ifactor.divisors */

	/** Sum of the divisors of the number.
	* @return the sum of all divisors of the number, 1+....+n.
	*/
	public Ifactor sigma()
	{
		return sigma(1) ; 
	} /* Ifactor.sigma */

	/** Sum of the k-th powers of divisors of the number.
	* @param k The exponent of the powers.
	* @return the sum of all divisors of the number, 1^k+....+n^k.
	*/
	public Ifactor sigma(int k)
	{
		/* the question is whether keeping a factorization  is worth the effort
		* or whether one should simply multiply these to return a BigInteger...
		*/
		if( n.compareTo(BigInteger.ONE) == 0 )
			return  ONE ;
		else if( n.compareTo(BigInteger.ZERO) == 0 )
			return  ZERO ;
		else
		{
			/* multiplicative: sigma_k(p^e) = [p^(k*(e+1))-1]/[p^k-1]
			* sigma_0(p^e) = e+1.
			*/
			Ifactor resul = Ifactor.ONE ;
			for(int i=0 ; i < primeexp.size() ; i += 2)
			{
				int ex = primeexp.elementAt(i+1).intValue() ;
				if ( k == 0 )
					resul = resul.multiply(ex+1) ;
				else
				{
					Integer p = primeexp.elementAt(i) ;
					BigInteger num = (BigInteger.valueOf(p.intValue())).pow(k*(ex+1)).subtract(BigInteger.ONE) ;
					BigInteger deno = (BigInteger.valueOf(p.intValue())).pow(k).subtract(BigInteger.ONE) ;
					/* This division is of course exact, no remainder
					* The costly prime factorization is hidden here.
					*/
					Ifactor f = new Ifactor(num.divide(deno)) ;
					resul = resul.multiply(f) ;
				}
			}
			return resul ; 
		}
	} /* Ifactor.sigma */

	/** Divide through the highest possible power of the highest prime.
	* If the current number is the prime factor product p1^e1 * p2*e2* p3^e3*...*py^ey * pz^ez,
	* the value returned has the final factor pz^ez eliminated, which gives
	* p1^e1 * p2*e2* p3^e3*...*py^ey.
	* @return the new integer obtained by removing the highest prime power.
	*   If this here represents 0 or 1, it is returned without change.
	* @since 2006-08-20
	*/
	public Ifactor dropPrime()
	{
		/* the cases n==1 or n ==0
		*/
		if ( n.compareTo(BigInteger.ONE) <= 0 )
			return this ;

		/* The cases n>1
		* Start empty. Copy all but the last factor over to the result
		* the vector with the new prime factor powers, which contain the
		* old prime factor powers up to but not including the last one.
		*/
		Ifactor pows=new Ifactor(0) ;
		pows.n = BigInteger.ONE ;
		for(int i = 0 ; i < primeexp.size()-2 ; i += 2)
		{
			pows.primeexp.add( primeexp.elementAt(i)) ;
			pows.primeexp.add( primeexp.elementAt(i+1)) ;
			BigInteger p = BigInteger.valueOf( primeexp.elementAt(i).intValue() ) ;
			int ex = primeexp.elementAt(i+1).intValue() ;
			pows.n = pows.n.multiply( p.pow(ex) ) ;
		}
		return pows ;
	} /* Ifactor.dropPrime */

	/** Test whether this is a square of an integer (perfect square).
	* @return true if this is an integer squared (including 0), else false
	*/
	public boolean issquare()
	{
		boolean resul= true ;
		/* check the exponents, located at the odd-indexed positions
		*/
		for(int i=1 ; i < primeexp.size() ; i += 2)
		{
			if ( primeexp.elementAt(i).intValue() % 2 != 0)
				return false ;
		}
		return true  ;
	} /* Ifactor.issquare */

	/** The sum of the prime factor exponents, with multiplicity.
	* @return the sum over the primeexp numbers
	*/
	public int bigomega()
	{
		int resul= 0 ;
		for(int i=1 ; i < primeexp.size() ; i += 2)
			resul += primeexp.elementAt(i).intValue() ;
		return(resul) ;
	} /* Ifactor.bigomega */

	/** The sum of the prime factor exponents, without multiplicity.
	* @return the number of distinct prime factors.
	* @since 2008-10-16
	*/
	public int omega()
	{
		return primeexp.size()/2 ;
	} /* Ifactor.omega */

	/** The square-free part.
	* @return the minimum m such that m times this number is a square.
	* @since 2008-10-16
	*/
	public BigInteger core()
	{
		BigInteger resul = BigInteger.ONE ;
		for(int i=0 ; i < primeexp.size() ; i += 2)
			if ( primeexp.elementAt(i+1).intValue() % 2 != 0)
				resul = resul.multiply( BigInteger.valueOf(primeexp.elementAt(i).intValue()) );
		return resul ;
	} /* Ifactor.core */

	/** The Moebius function.
	* 1 if n=1, else, if k is the number of distinct prime factors, return (-1)^k,
	* else, if k has repeated prime factors, return 0.
	* @return the moebius function.
	*/
	public int moebius()
	{
		if( n.compareTo(BigInteger.ONE) <= 0 )
			return 1 ;
		/* accumulate number of different primes in k */
		int k=1 ;
		for(int i=0 ; i < primeexp.size() ; i += 2)
		{
			final int e = primeexp.elementAt(i+1).intValue() ;
			if ( e > 1 )
				return 0 ;
			else if ( e == 1)
				/* accumulates (-1)^k */
				k *= -1 ;
			
		}
		return( k ) ;
	} /* Ifactor.moebius */

	/** Maximum of two values.
	* @param oth the number to compare this with.
	* @return the larger of the two values.
	*/
	public Ifactor max(final Ifactor oth)
	{
		if( n.compareTo(oth.n) >= 0 )
			return this ;
		else
			return oth  ;
	} /* Ifactor.max */

	/** Minimum of two values.
	* @param oth the number to compare this with.
	* @return the smaller of the two values.
	*/
	public Ifactor min(final Ifactor oth)
	{
		if( n.compareTo(oth.n) <= 0 )
			return this ;
		else
			return oth ;
	} /* Ifactor.min */

	/** Maximum of a list of values.
	* @param set list of numbers.
	* @return the largest in the list.
	*/
	public static Ifactor max(final Vector<Ifactor> set)
	{
		Ifactor resul = set.elementAt(0) ;
		for(int i=1; i < set.size() ; i++)
			resul = resul.max(set.elementAt(i)) ;
		return resul ;
	} /* Ifactor.max */

	/** Minimum of a list of values.
	* @param set list of numbers.
	* @return the smallest in the list.
	*/
	public static Ifactor min(final Vector<Ifactor> set)
	{
		Ifactor resul = set.elementAt(0) ;
		for(int i=1; i < set.size() ; i++)
			resul = resul.min(set.elementAt(i)) ;
		return resul ;
	} /* Ifactor.min */

	/** Compare value against another Ifactor
	* @param oth The value to be compared agains.
	* @return 1, 0 or -1 according to being larger, equal to or smaller than oth.
	* @since 2012-02-15
	*/
	public int compareTo( final Ifactor oth)
	{
		return n.compareTo(oth.n) ;
	} /* compareTo */

	/** Convert to printable format
	* @return a string of the form n:prime^pow*prime^pow*prime^pow...
	*/
	public String toString()
	{
		String resul = new String(n.toString()+":") ;
		if ( n.compareTo(BigInteger.ONE) == 0 )
			resul += "1" ;
		else
		{
			boolean firstMul = true ;
			for(int i=0 ; i < primeexp.size() ; i += 2)
			{
				if ( ! firstMul) 
					resul += "*" ;
				if ( primeexp.elementAt(i+1).intValue()  > 1 )
					resul += primeexp.elementAt(i).toString()+"^"+primeexp.elementAt(i+1).toString() ;
				else
					resul +=  primeexp.elementAt(i).toString() ;
				firstMul = false ;
			}
		}
		return resul ;
	} /* Ifactor.toString */

	/** Test program.
	* It takes a single argument n and prints the integer factorizaton.<br>
	* java -cp . org.nevec.rjm.Ifactor n<br>
	* @param args It takes a single argument n and prints the integer factorizaton.<br>
	*/
	public static void main(String[] args)
	{
		BigInteger n = new BigInteger(args[0]) ;
		System.out.println( new Ifactor(n)) ;
	} /* Ifactor.main */
} /* Ifactor */


==> anc/src/main/java/org/nevec/rjm/Partit.java <==
/** @file
* Construction of the list of partitions or compositions of positive integers .
*/

package org.nevec.rjm ;

import java.io.* ;
import java.util.* ;

/*!************************************************
* @brief The class Partit constructs the partitions of an integer into positive integers.
* @author Richard J. Mathar
* @since 2014-06-19
*/
public class Partit implements Iterator
{
	/** The sum of the parts
	*/
	int n;

	/** The current (most recent) part emitted.
	* This is equivalent to the minimum of any partitions emitted in the
	* future, because we are emitting them in increasing order.
	*/
	int curPart ;

	/** The maximum (upper bound) of any part admitted.
	*/
	int maxpart ;

	/** Parts to be appended to current[]. In a tree-type recursive approach, this is 
	* the partition that can generate the trailing parts to be appended to the
	* frozen parts.
	*/
	Partit trail ;

	/** A flag which is true if compositions of n are constructed.
	* False if partitions of n are constructed.
	* @since 2015-03-18
	*/
	boolean composit ;

	/**
	* Constructor defining the integer to be decomposed.
	* @param n The integer to be decomposed into partitions.
	* @param doComposit If true construct compositions, else partitions of n.
	* @since 2015-03-18
	*/
	public Partit(int n, boolean doComposit)
	{
		/* forward this to the constructor which puts a lower bound of 1 and
		* a maximum cap of n to the parts to be admitted.
		*/
		this(n,1,n,doComposit) ;
	} /* ctor */

	/**
	* Constructor defining the integer to be decomposed.
	* @param n The integer to be decomposed into partitions.
	*/
	public Partit(int n)
	{
		/* forward this to the constructor which puts a lower bound of 1 and
		* a maximum cap of n to the parts to be admitted.
		*/
		this(n,false) ;
	} /* ctor */

	/**
	* Constructor defining the integer to be decomposed and a lower bound
	* on all parts.
	* @param n The integer to be decomposed into partitions.
	* @param minp The minimum of all parts in the partitions to be generated.
	* @param maxp The upper bound of any part in the partitions.
	* @param doComposit Set to true if compositions instead of partitions are to be generated.
	*/
	public Partit(int n, int minp, int maxp, boolean doComposit)
	{
		this.n = n ;
		curPart = minp ;
		maxpart = maxp ;
		/* possible to have a partition of n with minpart ?
		*/
		if ( curPart >= n || curPart > maxpart)
		{
			/* The requirements of n<=maxp cannot be met and the requirement
			* of minp<=n can be met at most once (by setting the next part to be equal to n=curPart).
			*/
			trail = null;
		}
		else
		{
			/* The requirements of minp<=n<=maxp cann be met.
			* If we book 'curPart' as the first part in the upcomming partitions,
			* the rest of the partitions need to partition n minus curPart and 
			* have to take 'curPart' as their new minimum.
			*/
			trail = new Partit(n-curPart,curPart,maxp,doComposit) ;
		}
		composit = doComposit;
	} /* ctor */

	/**
	* Constructor defining the integer to be decomposed and a lower bound
	* on all parts.
	* @param n The integer to be decomposed into partitions.
	* @param minp The minimum of all parts in the partitions to be generated.
	* @param maxp The upper bound of any part in the partitions.
	*/
	public Partit(int n, int minp, int maxp)
	{
		this(n,minp,maxp,false) ;
	} /* ctor */

	/**
	* Compute the largest part in a partition.
	* @param parts The list of positive integers providing the partition.
	*   The integers do not need to be sorted in any particular way.
	* @return The maximum element in parts[].
	*   This is zero if there are no parts.
	* @since 2014-07-14
	*/
	static public int max(final int[] parts)
	{
		int m=0 ;
		for(int i=0 ; i < parts.length ; i++)
			m = Math.max(m,parts[i]) ;
		return m ;
	} /* max */

	/**
	* Compute the frequency of a part in a partition.
	* @param parts The list of integers with the partition.
	* @param n The part to be counted in the parts.
	* @return The non-negative count of n in the parts.
	*   This is somewhere between 0 and the number of elements in parts[] (inclusive).
	* @since 2014-07-14
	*/
	static public int frequency(final int[] parts, final int n)
	{
		int f=0 ;
		for(int i=0 ; i < parts.length ; i++)
			if ( parts[i] == n)
				f++ ;
		return f ;
	} /* frequency */

	/**
	* Compute the frequency of part larger than or equal to some minimum in a partition.
	* @param parts The list of integers with the partition.
	* @param m The minimum of any part to be counted.
	* @return The count of parts in parts[] that are larger or equal to m.
	* @since 2014-07-14
	*/
	static public int frequencyMin(final int[] parts, final int m)
	{
		int f=0 ;
		for(int i=0 ; i < parts.length ; i++)
			if ( parts[i] >= m)
				f++ ;
		return f ;
	} /* frequency */

	/**
	* Compute the conjugate of a partition.
	* @param parts The list of integers with the partition.
	* @return The conjugate of the partition.
	* @since 2014-07-14
	*/
	static public int[] conjugate(final int[] parts)
	{
		/* number of items in the conjugate equals largest part in parts[].
		*/
		int mxpart = max(parts) ;
		int [] conj = new int[mxpart] ;
		for(int m= mxpart ; m >=1 ; m--)
			conj[mxpart-m] = frequencyMin(parts,m) ; 
		return conj ;
	} /* conjugate */

	/** Removal of elements is not implemented
	* @since 2015-03-18
	*/
	public void remove() throws UnsupportedOperationException
	{
		throw new UnsupportedOperationException() ;
	} /* remove */

	/** Iterator interface.
	* @return true If some of the partitions have not yet been constructed with next().
	*  This is equivalent to saying that the next call to next() will not return null.
	* @since 2015-03-18
	*/
	public boolean hasNext()
	{
		/* this is a sort of dry run through next(). We can sequeeze
		* at least one other part if the remaining sum (which is n) is >= curPart.
		*/
		if ( n <= 0 || curPart > n || curPart > maxpart)
			return false ;
		else 
			return true ;
	} /* hasNext */

	/** Return the next partition.
	* @return An integer vector of the parts.
	*   null if all partitions have already been emitted.
	*/
	public int[] next()
	{
		if ( curPart == n && curPart <= maxpart)
		{
			int[] parts = new int[1] ;
			parts[0] = curPart ;
			curPart ++ ;
			trail = null ;
			return parts ;
		}
		else if ( trail != null)
		{
			int[] cnext = trail.next() ;
			if ( cnext != null)
			{
				/* could create another partition of the trailing data...
				*/
				int[] parts = new int[cnext.length+1 ] ;
				parts[0] = curPart ;
				for (int i=1 ; i < parts.length ; i++)
					parts[i] = cnext[i-1] ;
				return parts ;
			}
			else if ( curPart < n && curPart < maxpart)
			{
				curPart++ ;
				trail = new Partit(n-curPart, composit ? 1 : curPart,maxpart,composit) ;
				return next() ;
			}
			else
				return null ;
		}
		else
			return null ;
	} /* next */

	/** Return the current partition.
	* @return An integer vector of the parts.
	*   null if all partitions have already been emitted.
	*/
	public int[] current()
	{
		if ( curPart > maxpart)
			return null ;
		if ( curPart == n )
		{
			/* current partition exhausts n, so trail is not used anyway
			*/
			int[] parts = new int[1] ;
			parts[0] = curPart ;
			return parts ;
		}
		else if ( trail != null)
		{
			final int[] cnext = trail.current() ;
			int[] parts = new int[cnext.length+1 ] ;
			parts[0] = curPart ;
			for (int i=1 ; i < parts.length ; i++)
				parts[i] = cnext[i-1] ;
			return parts ;
		}
		else
			return null ;
	} /* current */

	/** 
	* Print the partitions of an integer.
	* The integer is specified by command line argument.
	* A maximum of each part in the partition may be added as another argument
	* Usage:
	*   java -classpath . de.mpg.mpia.rjm.Partit n [m]
	* @param args
	* @since 2014-06-19
	*/
	public static void main(String[] args)
	{
		if ( args.length  > 0)
		{
			int n = (new Integer(args[0])).intValue() ;
			int m = n ;
			if ( args.length > 1 )
				m = (new Integer(args[1])).intValue() ;

			Partit pofn = new Partit(n,1,m) ;
			/* N will count the number of partitions generated
			* in the forthcoming loop
			*/
			int N=0 ;
			int[] p ;
			for(;;)
			{
				/* generate the next partition of n.
				*/
				p = pofn.next() ;
				if ( p == null)
					break;
				/* update the number of partitions generated so far
				*/
				N++ ;
				/* print the  partition
				*/
				for(int i=0 ; i < p.length ; i++)
					if ( p[i] > 0 )
						System.out.print(" " + p[i]) ;
					else
						break ;


				System.out.println() ;
			}
			System.out.println("# " +N) ;

			pofn = new Partit(n,1,m,true) ;
			/* N will count the number of partitions generated
			* in the forthcoming loop
			*/
			N=0 ;
			for(;;)
			{
				/* generate the next partition of n.
				*/
				p = pofn.next() ;
				if ( p == null)
					break;
				/* update the number of partitions generated so far
				*/
				N++ ;
				/* print the  partition
				*/
				for(int i=0 ; i < p.length ; i++)
					if ( p[i] > 0 )
						System.out.print(" " + p[i]) ;
					else
						break ;

				System.out.println() ;
			}
			System.out.println("# " +N) ;
		}
	} /* main */

} /* Partit */


==> anc/src/main/java/org/nevec/rjm/PartitionsP.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.util.* ;
import java.math.* ;

/** Number of partitions.
* @since 2008-10-15
* @author Richard J. Mathar
*/
public class PartitionsP
{
	/**
	* The list of all partitions as a vector.
	*/
	static protected Vector<BigInteger> a = new Vector<BigInteger>() ;

	/**
	* The maximum integer covered by the high end of the list.
	*/
	static protected BigInteger nMax =BigInteger.valueOf(-1) ;

	/**
	* Default constructor initializing a list of partitions up to 7.
	*/
	public PartitionsP()
	{
		if ( a.size() == 0 )
		{
			a.add(BigInteger.ONE) ;
			a.add(BigInteger.ONE) ;
			a.add(BigInteger.valueOf(2)) ;
			a.add(BigInteger.valueOf(+3)) ;
			a.add(BigInteger.valueOf(5)) ;
			a.add(BigInteger.valueOf(7)) ;
		}
		nMax = BigInteger.valueOf(a.size()-1) ;
	} /* ctor */

	/** return the number of partitions of i
	* @param i the zero-based index into the list of partitions
	* @return the ith partition number. This is 1 if i=0 or 1, 2 if i=2 and so forth.
	*/
	public BigInteger at(int i)
	{
		/* If the current list is too small, increase in intervals
		* of 3 until the list has at least i elements.
		*/
		while ( i > nMax.intValue() )
		{
			growto(nMax.add(BigInteger.valueOf(3))) ;
		}
		return ( a.elementAt(i) ) ;
	} /* at */

	/** extend the list of known partitions up to n
	* @param n the maximum integer hashed after the call.
	*/
	private void growto(BigInteger n)
	{
		while( a.size() <= n.intValue() )
		{
			BigInteger per = BigInteger.ZERO ;
			BigInteger cursiz = BigInteger.valueOf(a.size()) ;
			for(int k=0; k < a.size() ; k++)
			{
				BigInteger tmp = a.elementAt(k).multiply(BigIntegerMath.sigma(a.size()-k)) ;
				per = per.add(tmp) ;
			}
			a.add(per.divide(cursiz)) ;
		}
		nMax = BigInteger.valueOf(a.size()-1) ;
	} /* growto */

	/** Test program.
	* It takes one integer argument n and prints P(n).<br>
	* java -cp . org.nevec.rjm.PartitionsP n<br>
	* @since 2008-10-15
	*/
	public static void main(String[] args)
	{
		PartitionsP a = new PartitionsP() ;
		int n = (new Integer(args[0])).intValue() ;
		System.out.println("P("+ n +")=" + a.at(n)) ;
	}
}


==> anc/src/main/java/org/nevec/rjm/Permutation.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.util.* ;


/** This class represents a permutation of [1,2,...,n].
* @since 2015-03-07
* @author Richard J. Mathar
*/
public class Permutation implements Cloneable
{
	/** The set of integers in the 1-line order.
	*/
	public int[] images ;

	/** The order of this permutation.
	* A non-positive value means that this is not yet known, because the computation is delayed.
	*/
	private int ord ;

	/** Defines whether the permutation is represented with indices 0..n-1 or with 1..n
	* The value is either 1 (more complicated) or 0 (simpler to implement).
	*/
	public static int REPOFFSET =0 ;

	/** Ctor with a set of integers that are a permutation of [1,..n] or [0,...,n-1].
	* @param v The list of integers.
	*/
	public Permutation(final int[] v) 
	{
		init(v) ;
	} /* ctor */

	/** Ctor for the unit permutation.
	* This is either (1,2,..,n) or (0,1,...,n-1) depending on the internally fixed offset.
	* @param n The maximum in the list of integers.
	*/
	Permutation(final int n) 
	{
		/* Create the starting vector to be permuted.
		*/
		int[] v = new int[n] ;
		for(int i=0 ; i < n ; i++)
			v[i] = i+REPOFFSET ;
		init(v) ;
	} /* ctor */

	/** ctor given a set of integers to be permuted.
	* @param v The list of integers.
	* @since 2015-03-07
	*/
	Permutation(final Vector<Integer> v) 
	{
		int[] varr = new int[v.size()] ;
		for(int i=0 ;i < varr.length ; i++)
			varr[i] = v.elementAt(i).intValue() ;
		init(varr) ;
	} /* ctor */

	/** ctor starting with a cycle-length specification.
	* If v[0]+v[1]+...+v[] = n is a partition of n, then we construct
	* a permutation with cycles of length v[0], v[1], ... v[].
	* @param parts The list of cycle lengths.
	* @param n The sum of the elements of v.
	* @since 2015-03-16
	*/
	Permutation(final int[] parts, int n) 
	{
		images = new int[n] ;
		int el=0 ;
		for(int p=0 ;p < parts.length ; p++)
		{
			final int plen = parts[p] ;
			for(int l=0 ; l < plen ; l++)
			{
				if ( l == plen-1)
					images[el] = el+1+REPOFFSET-plen ;
				else
					images[el] = el+1+REPOFFSET ;
				el++ ;
			}
		}

		ord = -1 ;
	} /* ctor */

	/** Ctor given the cycles.
	* @param cycs cycs[c][0..] are the elements in the c'th cycle.
	* @since 2015-03-18
	*/
	Permutation(final int[][] cycs) 
	{
		int n=0 ;
		for(int c=0 ; c < cycs.length; c++)
			n += cycs[c].length ;

		images = new int[n] ;
		for(int c=0 ; c < cycs.length; c++)
		{
			final int cl = cycs[c].length ;
			for(int i =0 ; i < cl ; i++)
			{
				/* element cycs[c][i] is permuted to cycs[c][i+1] for i>=0 but
				* the last in the cycle to cycs[c][0], back to the front.
				*/
				final int e = cycs[c][i] ;
				final int targ = cycs[c][(i+1) % cl] ;
				images[e-REPOFFSET] = targ ;
			}
		}

		ord = orderByCycles(cycs) ;
	} /* ctor */

	/** Copy the permutation to the local storage
	* @param v The vector of n elements.
	*/
	private void init(int[] v)
	{
		images = new int[v.length] ;
		for(int i=0 ; i < v.length; i++)
			images[i] = v[i] ;

		/* no check that all integers are there once and only once, to speed up */
		ord = -1 ;
	} /* init */

	/** Number of elements in the permutation
	* @return The number of elements in the image list.
	*/
	public int length()
	{
		return images.length ;
	} /* length */

	/** Produce a "deep" clone of this.
	* @return a permutation with the same images as this.
	*/
	public Permutation clone()
	{
		return new Permutation(images) ;
	} /* clone */

	/** Calculate the inverse permutation.
	* @return a permutation that yields the unit element after multiplication with this.
	*/
	public Permutation inverse()
	{
		int[] invi = new int[images.length] ;
		for(int i=0 ; i < images.length; i++)
			invi[images[i]-REPOFFSET] = i+REPOFFSET ;
		return new Permutation(invi) ;
	} /* inverse */

	/** Multiply with another permutation (which is placed to the right).
	* The result is the product of the permutations in the sense that
	* this is acting first, then 'right' later.
	* @param right The other factor in the product of the two permutations.
	* @return The product (result of succession) of the two permutations.
	* @since 2015-03-07
	*/
	public Permutation multiply(final Permutation right)
	{
		if ( images.length != right.images.length )
			throw new IllegalArgumentException("Different permutation lengths " 
					+ images.length + " vs " + right.images.length) ;

		/* the list of images in the new product
		*/
		int[] prod = new int[images.length] ;
		for(int i=0 ; i < images.length ; i++)
			/* pay attention to 1-offset convention of permutations here
			* Standard slower implementation:
			* prod[i] = right.imageOf(imageOf(i+REPOFFSET)) ;
			* Inlined version follows:
			*/
			prod[i] = right.images[images[i]-REPOFFSET] ;

		/* convert the images to a permutation
		*/
		return new Permutation(prod) ;
	} /* multiply */

	/** Multiply with another permutation (which is placed to the right).
	* The result is the kronecker product of the permutations in the sense that
	* we construct the Kronecker product of the two permutation matrices.  
	* If this acts on n_1  elements and the other on n_2 elements, the result
	* is a permutation which acts on n_1*n_2 elements 
	* as if two groups (of which this and right are two elements) were multiplied
	* to yield a direct product.
	* @param right The other factor in the product of the two permutations.
	* @return The direct product (result of succession) of the two permutations.
	* @since 2020-06-02
	*/
        public Permutation directMultiply(final Permutation right)
        {
		final int len = images.length * right.images.length ;

		/* the list of images in the new product
		*/
		int[] prod = new int[len] ;
		for(int i=0 ; i < prod.length ; i++)
		{
			/* Imagine that i is the 0-based integer, a colum index into the
			* Kronecker product matrix. The task is to find the row in that matrix which
			* contains the 1 (and the 1 is in the block where this permutation has a 1
			* and also right has a one).
			* i = columnthis*right.length + columnright.
			*/
			final int columnthis = i / right.images.length ;
			final int columnright = i % right.images.length ;
			final int rowthis = imageOf(columnthis) ;
			final int rowright = right.imageOf(columnright) ;
			prod[i] = right.images.length * rowthis + rowright +REPOFFSET ;
		}

		/* convert the images to a permutation
		*/
		return new Permutation(prod) ;
	} /* directMultiply */


	/** True if this is the trivial (=no) permutation.
	* @return True if this is the permutation (1,2,3,...,n) or (0,1,2,3,..n-1), depending on the REPOFFSET.
	*/
	public boolean isUnit()
	{
		for(int i=0 ; i < images.length ; i++)
			if ( images[i] != i+REPOFFSET )
				return false;
		return true;
	} /* isUnit */


	/** Cycle index
	* @param var the name of the base variable of the monomial
	* @return pairs of tthe form [cyclen1,nocy1],[cyclen2,nocy2]...
	* @since 2017-08-13
	*/
	public Vector<int[]> cycIdx()
	{
		/* each pair of integers contains the cycle length and the number
		*/
		Vector<int[]>cyc = new Vector<int[]>() ;
		int[][] allcyc = cycles() ;
		/* number of fixed elements (not listed in allcyc)
		*/
		int fxel =images.length ;
		for(int c=0 ; c < allcyc.length; c++)
		{
			final int clen = allcyc[c].length ;
			/* is this cycle length already in cyc ?
			*/
			boolean foundclen = false ;
			for( int[] pair : cyc)
			{
				if ( pair[0] == clen)
				{
					foundclen = true ;
					/* if yes, increase the exponent */
					pair[1] ++ ;
				}
			}
			if ( !foundclen)
			{
				/* if not, add a new element with that base index */
				int[] pair = new int[2] ;
				pair[0] = clen ;
				pair[1] = 1 ;
				cyc.add(pair) ;
			}
			/* the number of elements not yet explicitly listed is decreased
			* by the number of elements of that particular non-overlapping cycle
			*/
			fxel -= clen ;
		}
		if (fxel > 0)
		{
			/* if any fixed elements are in the cycle: add them too
			*/
			int[] pair = new int[2] ;
			pair[0] = 1 ;
			pair[1] = fxel ;
			cyc.add(pair) ;
		}
		return cyc ;
	} /* cycIdx */

	/** Greatest common divisor of two positive integers.
	* Euclid's algorithm.
	* @param a The first positive integer.
	* @param b The second positive integer.
	* @return gcd(a,b), the greatest common divisor of both. 
	*/
	static int gcd(int a, int b)
	{
		while ( b > 0 )
		{
			final int t = b;
			b = a % b ;
			a = t ;
		}
		return a;
	} /* gcd */

	/** Least common multiple of two positive integers.
	* Computed via Euclid's algorithm.
	* @param a The first positive integer.
	* @param b The second positive integer.
	* @return lcm(a,b), the least common multiple of both. 
	*/
	static int lcm(int a, int b)
	{
		return a/gcd(a,b)*b ;
	} /* lcm */

	/** Calculate the order.
	* This is computed as the lcm of the lengths of the cycles.
	* @return the order of the permutation. This is the smallest positive power 0 of the
	* permutation that yields the unit element.
	*/
	int orderByCycles()
	{
		/* recall any previously saved value to speed things up.
		*/
		if ( ord <= 0)
		{
			int[][] cyc = cycles() ;
			if ( cyc.length < 1 )
				ord =1 ;
			else
			{
				ord = cyc[0].length ;
				for(int c=1 ; c < cyc.length ; c++)
					ord = lcm(ord,cyc[c].length) ;
			}
		}
		return ord;
	} /* orderByCycles */

	/** Calculate the order.
	* This is computed by the lcm of the lengths of the cycles.
	* @param cyc The cycles. Complete in the sense that each moved element
	*   in the permutation appears exactly once in the array.
	* @return The order of the permutation. This is the smallest positive power 0 of the
	* permutation that yields the unit element.
	*/
	static int orderByCycles(final int [][] cyc)
	{
		if ( cyc.length < 1 )
			/* if the cycle array is empty, there were only fixed elements in the
			* permutation (of length 1) and the order of these is 1.
			*/
			return 1;
		else
		{
			int ord = cyc[0].length ;
			for(int c=1 ; c < cyc.length ; c++)
				ord = lcm(ord,cyc[c].length) ;
			return ord ;
		}
	} /* orderByCycles */

	/** Generate a list of lists that are the cycle representation.
	* @return [0][..] are the integers in the first cycle, [1][...] in the second, and so on.
	*  Fixed elements of cycle length 1 are not included in the result.
	*/
	public int[][] cycles()
	{
		Vector< int[] > c = new Vector<int[] > () ; 

		/* flag for each integer in the permutation that is has not	
		* yet appeared in a cycle. Default initialiation for booleans is false, so
		* we may skip the initialization here.
		*/
		boolean []  done = new boolean[images.length] ;

		while( true)
		{
			/* check done[] for any not yet booked integers in cycles
			*/
			int notmoved =0 ;
			for( ; notmoved < images.length; notmoved++)
			{
				if ( done[notmoved] ==false )
					break;
			}

			/* if all the integers have been flagged in the previous loop as accounted for,
			* that loop exited with notmoved=images.length and we
			* terminate the loop that lists cycles.
			*/
			if ( notmoved == images.length)
				break;

			/* list in tracei[] the repeated images of the element notmoved.
			*/
			int[] tracei = orbit(notmoved+REPOFFSET) ;

			/* mark all elements in this cycle as treated and accounted
			* for by tracei[]. Note that tracei may be empty if notmoved was a fixed element,
			* but the associated element needs to be marked as moved anyway.
			*/
			done[notmoved] = true ;
			for(int i=1 ; i < tracei.length; i++)
				done[tracei[i]-REPOFFSET] = true ;

			/* add this cycle to the vector if non-trivial, i.e., if not for a fixed element.
			*/
			if ( tracei.length > 1)
				c.add(tracei) ;
		}

		int[][] cycs = new int[c.size()][] ;
		for(int i=0 ; i < c.size() ; i++)
			cycs[i] = c.elementAt(i) ;

		return cycs ;
	} /* cycles */

	/** Generate a list of lists that are the cycle representation.
	* In the string all elements are larger than or equal to 1 and less than or equal to n, 1-based.
	* @return The 0th component are the integers in the first cycle, the 1th compoment in the second, and so on.
	*/
	public String cyclRep()
	{
		int[][] allcyc = cycles() ;
		String rep= new String() ;
		/* there is one case ( the unit element) where no cycles are listed
		* because they are only containing fixed elements. To vaoid that this
		* disappears entirely, we print an empty () to let it be visible.
		*/
		if ( allcyc.length == 0 )
			return new String("()") ;

		/* loop over all cycles in the order genereated (ie, such that
		* the small elements appear early.
		*/
		for(int c=0 ; c < allcyc.length ; c++)
		{
			for(int e=0 ; e < allcyc[c].length; e++)
			{
				if ( e == 0 )
					rep += "(" + (allcyc[c][e]+1-REPOFFSET) ;
				else if ( e == allcyc[c].length -1 )
					rep += " " + (allcyc[c][e]+1-REPOFFSET) +")" ;
				else
					rep += " " + (allcyc[c][e]+1-REPOFFSET) ;
			}
		}

		return rep;
	} /* cyclRep */

	/** Calculate the image of an integer
	* @param e The integer (original element).
	* @return The image of e under this permutation.
	*/
	int imageOf(final int e)
	{
		if ( e < REPOFFSET )
			throw new IllegalArgumentException("Argument " + e + " out of range for length " + images.length) ;

		/* if the element is outside the range of the permutation, it is assumed to stay fixed.
		*/
		if ( e >= images.length+REPOFFSET )
			return e;
			
		return images[e-REPOFFSET] ;
	} /* imageOf */

	/** Generate the trace of an integer until the repeated image has closed its cycle.
	* @param s The integer to be traced.
	* @return a vector [s, images[s], images^2[s]...].
	*   Fixed elements are not reported at all, so their return vector is empty.
	*/
	int[] orbit(final int s)
	{
		if ( s < REPOFFSET || s >= images.length+REPOFFSET )
			throw new IllegalArgumentException("Argument " + s + " out of range ") ;

		Vector<Integer> or = new Vector< Integer> ();
		or.add(new Integer(s)) ;
		/* i is the i-th image of s */
		int i = s ;
		for(;;)
		{
			i = imageOf(i) ;
			if ( i != s )
				/* cycle not yet closed. Append the new image to the result
				*/
				or.add(new Integer(i)) ;
			else
				/* cycle completed */
				break;
		}

		/* convert the Vector to an array */
		int[] oArr ;
		if ( or.size() >= 2 )
		{
			/* return only something if the order of the element is at least 2; skip
			* fixed points.
			*/
			oArr = new int[or.size()] ;
			for(int j=0 ; j < or.size() ; j++)
				oArr[j] = or.elementAt(j).intValue() ;
		}
		else
			oArr = new int[0] ;
		return oArr ;
	} /* orbit */

	/** Swap/exchange the images of i and j
	* @param i 0-based element in the permutation.
	* @param j 0-based element in the permutation.
	*/
	public void swap(final int i, final int j)
	{
		final int tmp = images[i] ;
		images[i] = images[j] ;
		images[j] = tmp ;
	} /* swap */

	/** Compare with another permutation.
	* The dominant key is the lenghts of the permutations.
	* The secondary key (if of the same length) is the left-right image=by-image comparison.
	* @param oth
	* @return -1, 0 or +1 depending on whether this is smaller than, equal to or greater than oth
	*/
	public int compareTo(final Permutation oth)
	{
		if (images.length < oth.images.length)
			return -1;
		else if (images.length > oth.images.length)
			return +1;
		else
		{
			for(int j=0 ; j < images.length ; j++)
			{
				if ( images[j] < oth.images[j] )
					return -1 ;
				else if ( images[j] > oth.images[j] )
					return 1 ;
			}
			return 0 ;
		}
	} /* compareTo */

	/** Compare with another permutation.
	* The dominant key is the lenghts of the permutations.
	* The secondary key (if of the same length) is the left-right image=by-image comparison.
	* @param oth
	* @return true if the permutations are equal in length and in the order of elements.
	*/
	public boolean equals(final Permutation oth)
	{
		if (images.length != oth.images.length)
			return false;
		else
		{
			for(int j=0 ; j < images.length ; j++)
			{
				if ( images[j] != oth.images[j] )
					return false ;
			}
			return true ;
		}
	} /* equals */

	/** Index of the smallest element that is moved under the permutation.
	* @return The smallest index (0-based) that does not stay fixed.
	*   If all elements are fixed, the number of elements is returned.
	* @since 2015-03-13
	*/
	public int smallestMoved()
	{
		for (int i=0 ; i < images.length ; i++)
			if ( images[i] != i+REPOFFSET)
				return i;
		return images.length ;
	} /* smallestMoved */

	/** Index of the largest element that is fixed under the permutation.
	* @return The largest index (0-based) that stays fixed.
	*   If all elements are moved, -1 is returned.
	* @since 2015-03-13
	*/
	public int largestFixed()
	{
		for (int i= images.length-1 ; i >= 0 ; i--)
			if ( images[i] == i+REPOFFSET)
				return i;
		return -1 ;
	} /* largestFixed */

	/** Smallest element that remains fixed under all permutations of a set.
	* This means all elements of smaller index are moved by at least one of the permutations.
	* @param pers The set of permutations that may move the element
	* @return The minimum 0-based or 1-based element that remains fixed.
	*   If the pers move a dense set of points, this is 1 higher than the point length of the longest permutation.
	* @since 2015-03-15
	*/
	static public int smallestFixed(Vector<Permutation> pers)
	{
		int el= REPOFFSET ;
		for (; ; el++)
		{
			boolean isfix = true ;
			for (Permutation p : pers)
			{
				/* does p move el? The function imageOf() fixes all elements that
				* are beyond the range of the permutation to run this smoothly. */
				if ( p.imageOf(el) != el)
				{
					isfix = false ;
					break;
				}
			}
			if ( isfix)
			{
				return el ;
			}
		}
	} /* smallestFixed */

	/** Compute the number of moved points
	* @return The number of points that are not fixed by this permutation.
	*/
	public int nrMoved()
	{
		int m=0 ;
		for (int i= 0; i <images.length ; i++)
			if ( images[i] != i+REPOFFSET)
				m++ ;
		return m;
	} /* nrMoved */

	/** Compute the minimum degree of a list of permutations.
	* @param per The list of permutations. These should be the full list of the members of a permutation group.
	* @return The smallest number of points that are not fixed by any non-identity permutation.
	*/
	public static int nrMoved(final Permutation[] per)
	{
		/* start with the most pessimistic upper bound that all elements are moved.
		* do not use per[0].nrMoved() here because per[0] may be the identity.
		*/
		int minp = 0 ;
		int m= 1+per[0].length() ;
		for (int p= 0; p < per.length ; p++)
		{
			Permutation thisp = per[p] ;
			if ( ! thisp.isUnit() )
			{
				if ( thisp.nrMoved() < m )
					minp = p ;
				m = Math.min(m, thisp.nrMoved()) ;
			}
		}
		System.out.println("deg " + m + " at g" + (minp+1) + " " + per[minp].cyclRep()) ;
		return m;
	} /* nrMoved */

	/** Check whether the fixed elements are all at the low positions.
	* @return true if the moved elements have all higher indices than the fixed elements.
	*/
	boolean isSorted()
	{
		if ( orderByCycles() == 1 )
			return true;
		final int m = smallestMoved() ;
		final int f = largestFixed() ;
		/* there are three cases: all elements moved where m=0, f=-1,
		* all elements fixed, where m=images.length, f=images.length-1 and the general case.
		* Well-ordered in the current sense are sensed by the criterion m=f+1.
		*/
		return ( m == f+1) ? true: false ;
	} /* isSorted */

	/** Check whether the fixed elements are all at the low positions.
	* @return true if the moved elements have all higher indices than the fixed elements.
	*/
	boolean isCycSorted()
	{
		final int[][] cyc = cycles() ;
		if ( cyc.length <= 1 )
			return true;
		else
		{
			/* long cycles after short cycles
			*/
			for(int i=0 ; i < cyc.length-1 ; i++)
				for(int j=i+1 ; j < cyc.length ; j++)
				{
					if ( cyc[j].length < cyc[i].length)
						return false;
				}

			/* compare all pairs cyc[i] and cyc[j], j>i, to test if
			* all elements of cyc[j] are larger than all elements of cyc[i]
			*/
			for(int i=0 ; i < cyc.length-1 ; i++)
				for(int j=i+1 ; j < cyc.length ; j++)
				{
					for(int ei =0 ; ei < cyc[i].length ; ei++)
						for(int ej =0 ; ej < cyc[j].length ; ej++)
							if ( cyc[j][ej] <= cyc[i][ei])
								return false;
				}

			/* also enforce ordering within each cycle
			*/
			for(int i=0 ; i < cyc.length-1 ; i++)
			{
				for(int ei =0 ; ei < cyc[i].length-1 ; ei++)
					if ( cyc[i][ei+1] <= cyc[i][ei])
						return false;
			}
			return true;
		}
	} /* iscycSorted */

	/** Test if the permutation is a pivotal representative of permutations with the same structure
	*/
	boolean isPivot()
	{
		return ( isSorted() && isCycSorted() );
	} /* isPivot() */

	/** Print the permutation as a left-right list of integers.
	* This output is always using a 1-based representation of the vectors.
	* @since 2015-03-07
	*/
	public String toString()
	{
		String s= new String("(") ;
		for(int i=0 ; i< images.length ; i++)
			s += (images[i]+1-REPOFFSET) + " " ;
		s += ")" ;
		return s;
	} /* toString */

	/** Test programs.
	* @param args There is only one single command line argument, the non-negative number n .
	* @since 2010-09-13
	*/
	static public void main(String args[])
	{
		/* Parse the command line arguments for the number n.
		*/

		if ( args.length == 1 )
		{
			int n = Integer.parseInt(args[0])  ;
			int[] v = new int[n] ;
			for(int i=0 ; i < n ; i++)
				v[i] = i+REPOFFSET ;
	
			/* generate the unit element
			*/
			Permutation p = new Permutation(v) ;
	
			/* generate a random permutation by adding some swaps
			*/
			Random r = new Random() ;
			for(int i=0 ; i < n ; i++)
			{
				int rani = r.nextInt(n) ;
				int ranj = r.nextInt(n) ;
				p.swap(rani,ranj) ;
			}
	
			System.out.println("starting with " + p.toString()) ;
	
			/* build its square */
			Permutation sq = p.multiply(p) ;
			System.out.println("square is " + sq.toString()) ;
	
			/* compute order */
			System.out.println("order is " + p.orderByCycles()) ;
	
			/* compute cycle representation */
			System.out.println("cycles are " + p.cyclRep()) ;
	
			/* compute the inverse */
			Permutation invp = p.inverse() ;
			System.out.println("inverse is " + invp + " product " + invp.multiply(p)) ;
		}
		else if ( args.length == 0 )
		{
			int maxc[] = {0,1,2,3,4,6,6,12,15,20,30,30,60,60,84,105,140,210,210,420,420,420,420,840,840} ;
			/* build a statistics of cycle lengths in the symmetric groups, http://oeis.org/A057731
			 1: 1
			 1 1: 2
			 1 3 2: 6
			 1 9 8 6: 24
			 1 25 20 30 24 20: 120
			 1 75 80 180 144 240: 720
			 1 231 350 840 504 1470 720 0 0 504 0 420: 5040
			 1 763 1232 5460 1344 10640 5760 5040 0 4032 0 3360 0 0 2688: 40320
			 1 2619 5768 30996 3024 83160 25920 45360 40320 27216 0 30240 0 25920 24192 0 0 0 0 18144: 362880
			 1 9495 31040 209160 78624 584640 86400 453600 403200 514080 0 403200 0 259200 120960 0 0

			*/
			for(int n=1 ; n< 10 ; n++)
			{
				/* construct the permutation (0,1,2,3,...,n-1)
				*/
				int[] v = new int[n] ;
				for(int i=0 ; i < n ; i++)
					v[i] = i+REPOFFSET ;

				/* set the count of permutations to zero
				*/
				long cyct =0 ;
				/* loop over the possible cycle lengths (orders of elements)
				* up to the maximum possible for the symmetric group S_n
				*/
				for(int cylen = 1 ; cylen <= maxc[n] ; cylen++)
				{
					long ct=0 ;
					/* Start with the mutable permutation (0,1,2,3,...,n-1)
					* and loop over all its permutations.
					*/
					Permute S = new Permute(v) ;
					while ( ! S.exhst)
					{
						final int[] p = S.next() ;
						/* define the single explicit permutation in the loop over permutations
						*/
						Permutation pper = new Permutation(p) ;
						/* if this has a cycle length we are looking for, increase the count by 1
						*/
						if ( pper.orderByCycles() == cylen)
						{
							ct++ ;
						}
					}
					System.out.print(" " + ct) ;
					cyct += ct ;
				}
				System.out.println(": "+cyct) ;
			}
		}
	} /* main */

} /* Permutation */


==> anc/src/main/java/org/nevec/rjm/Permute.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.util.* ;

/** This class creates permutations of [1,2,...,n], iteratively one at a time.
* @since 2010-09-13
* @author Richard J. Mathar
*/
public class Permute implements Iterator
{
	/** A pointer from 0 to n-1 into the list of the original vector
	* of elements to be permuted. This is basically the element that
	* will be the head element of new calls. This pointer moves slowly upwards
	* in the elements of the original vector.
	*/
	private int workptr ;

	/** A flag which is true if the number of permutations is exhausted.
	* If true, additional calls to next() will return the empty vector.
	*/
	public boolean exhst ;

	/** Slave permutation. This runs through the permutations of all
	* subsets of the original integer set with the exception of the one addresed by workptr.
	*/
	private Permute slav ;

	/** The set of integers to be permuted.
	* There are (orgset.length)! calls to next() until the vector of length zero is returned.
	*/
	public int[] orgset ;

	/** Ctor with a set of integers to be permuted.
	* Calls to next() will return a permutation of these.
	* @param v The list of integers.
	*/
	public Permute(final int[] v) 
	{
		init(v) ;
	} /* ctor */

	/** Ctor for permutations of [1,2,....,n].
	* Calls to next() will return a permutation of these.
	* @param n The maximum in the list of integers.
	*/
	public Permute(int n) 
	{
		/* Create the starting vector [1,..,n] to be permuted.
		*/
		int[] v = new int[n] ;
		for(int i=0 ; i < n ; i++)
			v[i] = i+Permutation.REPOFFSET ;
		init(v) ;
	} /* ctor */

	/** ctor with a set of integers to be permuted.
	* Calls to next() will return a permutation of these.
	* @param v The list of integers.
	* @since 2010-09-13
	*/
	Permute(final Vector<Integer> v) 
	{
		int[] varr = new int[v.size()] ;
		for(int i=0 ;i < varr.length ; i++)
			varr[i] = v.elementAt(i).intValue() ;
		init(varr) ;
	} /* ctor */

	/** Interface operator.
	* @return true if there is another not yet constructed permutation
	* @since 2015-03-18
	*/
	public boolean hasNext()
	{
		return ! exhst ;
	} /* hasNext */

	/** Removal of permutations is not implemented
	*/
	public void remove() throws UnsupportedOperationException
	{
		throw new UnsupportedOperationException() ;
	} /* remove */

	/** Initialize the internal state of the iterator
	* @param v The initial ordered list of integers.
	* @since 2010-09-13
	*/
	private void init(final int[] v) 
	{
		workptr = 0 ;
		orgset = v.clone() ;
		if ( v.length >=0 )
		{
			exhst = false ;
	
			if ( v.length >= 2)
			{
				int[] workset = new int[v.length-1] ;
				for(int i=1 ; i < v.length ; i++)
					workset[i-1] = v[i] ;
				slav = new Permute(workset) ;
			}
		}
		else
			exhst =true ;
	} /* init */


	/** Move one step to emit another permutation.
	/* @return A new permutation of the original set of integers.
	* A vector of zero length is returned if no new permutation is available.
	* In that respect, each call of next() should only follow a test of the exhst flag.
	* @since 2010-09-13
	*/
	public int[] next()
	{
		if ( orgset.length <= 1)
		{
			exhst = true;
			return orgset ;
		}
		if ( ! slav.exhst)
		{
			int[] workset = new int[orgset.length] ;
			workset[0] = orgset[workptr] ;
			int[] slavset = slav.next() ;
			for(int i=0 ; i < slavset.length ; i++)
				workset[i+1] = slavset[i] ;

			if ( workptr == orgset.length-1 && slav.exhst)
				exhst = true;
			return workset ;
		}
		else
		{
			workptr++ ;
			if ( workptr >= orgset.length)
			{
				/* cannot move on to anothe rfirst element */
				exhst = true;
				return new int[0] ;
			}
			else
			{
				int[] workset = new int[orgset.length-1] ;
				for(int i=0 ; i < workptr ; i++)
					workset[i] = orgset[i] ;
				for(int i=workptr+1 ; i < orgset.length ; i++)
					workset[i-1] = orgset[i] ;
				slav = new Permute(workset) ;


				return next() ;
			}
		}
	} /* next */

	/** Return the frozen state as left by the previous calls.
	* @return The current (old) permutation of the set of integers.
	* The value returned is independent of the exhausted flag, so it returns
	* the last possible permutation if called while exhst=true.
	* @since 2010-09-13
	*/
	public int[] current()
	{
		if ( orgset.length <= 1)
			return orgset ;

		int[] workset = new int[orgset.length] ;
		workset[0] = orgset[workptr] ;
		int[] slavset = slav.current() ;
		for(int i=0 ; i < slavset.length ; i++)
			workset[i+1] = slavset[i] ;

		return workset ;
	}

	/** Print the permutation as a left-right list of integers.
	* This is the single-line form of the representation.
	* @return
	* @since 2010-09-13
	*/
	public String toString()
	{
		String s= new String("(") ;
		for(int i=0 ; i< orgset.length ; i++)
			s += orgset[i] + " " ;
		s += ")" ;
		return s;
	}

	/** Test program.
	* @param args There is only one single command line argument, the number n .
	* @since 2010-09-13
	*/
	static public void main(String args[])
	{
		/* Parse the command line arguments for the number n.
		*/
		int n = Integer.parseInt(args[0])  ;

		/* Initialize the permutation.
		*/
		Permute p = new Permute(n) ;
		/* As long as the number of permutations is not exhausted:
		* Get the next vector and print it.
		*/
		while( ! p.exhst )
		{
			int[] t = p.next() ;
			for(int i=0 ; i < n ; i++)
				System.out.print(" "+t[i]) ;
			System.out.println("") ;
		}
	}

} /* Permute */


==> anc/src/main/java/org/nevec/rjm/Prime.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.util.* ;
import java.math.* ;

/** Prime numbers.
* The implementation is a very basic computation of the set of all primes
* on demand, growing infinitely without any defined upper limit.
* The effects of such scheme are (i) the lookup-times become shorter after
* a while as more and more primes have been used and stored. The applications
* appear to become faster.  (ii) Using the implementation for factorizations
* may easily require all available memory and stall finally, because indeed
* a dense list of primes with growing upper bound is kept without any hashing or lagging scheme.
* @since 2006-08-11
* @author Richard J. Mathar
*/
public class Prime
{
	/** The list of all numbers as a vector.
	*/
	static Vector<BigInteger> a = new Vector<BigInteger>();

	/** The maximum integer covered by the high end of the list.
	*/
	static protected BigInteger nMax = BigInteger.valueOf(-1);

	/** Default constructor initializing a list of primes up to 17.
	* 17 is enough to call the Miller-Rabin tests on the first 7 primes without further
	* action.
	*/
	public Prime()
	{
		if ( a.size() == 0 )
		{
			a.add(BigInteger.valueOf(2)) ;
			a.add(BigInteger.valueOf(3)) ;
			a.add(BigInteger.valueOf(5)) ;
			a.add(BigInteger.valueOf(7)) ;
			a.add(BigInteger.valueOf(11)) ;
			a.add(BigInteger.valueOf(13)) ;
			a.add(BigInteger.valueOf(17)) ;
		}
		nMax = a.lastElement() ;
	}

	/** Test if a number is a prime.
	* @param n the integer to be tested for primality
	* @return true if prime, false if not
	*/
	public boolean contains(BigInteger n)
	{
		/* not documented
		* return ( n.isProbablePrime() ) ;
		*/
		switch ( millerRabin(n) )
		{
		case -1:
			return false ;
		case 1:
			return true ;
		}
		growto(n) ;
		return( a.contains(n) ) ;
	}

	/** Test whether a number n is a strong pseudoprime to base a.
	* @param n the integer to be tested for primality
	* @param a the base
	* @return true if the test is passed, so n may be a prime.
	*   false if the test is not passed, so n is not a prime.
	* @since 2010-02-25
	*/
	public boolean isSPP(final BigInteger n, final BigInteger a)
	{
		final BigInteger two = BigInteger.valueOf(2) ;


		/* numbers less than 2 are not prime 
		*/
		if ( n.compareTo(two) == -1 )
			return false ;
		/* 2 is prime 
		*/
		else if ( n.compareTo(two) == 0 )
			return true ;
		/* even numbers >2 are not prime
		*/
		else if ( n.remainder(two).compareTo(BigInteger.ZERO) == 0 ) 
			return false ;
		else
		{
			/* q= n- 1 = d *2^s with d odd
			*/
			final BigInteger q = n.subtract(BigInteger.ONE) ;
			int s = q.getLowestSetBit() ;
			BigInteger d = q.shiftRight(s) ;

			/* test whether a^d = 1 (mod n)
			*/
			if ( a.modPow(d,n).compareTo(BigInteger.ONE) == 0 )
				return true ;

			/* test whether a^(d*2^r) = -1 (mod n), 0<=r<s 
			*/
			for(int r=0; r < s ; r++)
			{
				if ( a.modPow(d.shiftLeft(r),n).compareTo(q) == 0 )
					return true ;
			}
			return false ;
		}
	}

	/** Miller-Rabin primality tests.
	* @param n The prime candidate
	* @return -1 if n is a composite, 1 if it is a prime, 0 if it may be a prime.
	* @since 2010-02-25
	* @since 2024-02-23 extended coverage to current OEIS table
	*/
	public int millerRabin(final BigInteger n)
	{
		/* list of limiting numbers which fail tests on k primes, A014233 in the OEIS
		*/
		final String[] mr ={"2047", "1373653", "25326001", "3215031751", "2152302898747", "3474749660383",
			"341550071728321","341550071728321", "3825123056546413051", "3825123056546413051", 
			"3825123056546413051", "318665857834031151167461", "3317044064679887385961981"} ;
		int mrLim = 0 ;
		while( mrLim < mr.length )
		{
			int l = n.compareTo(new BigInteger(mr[mrLim])) ;
			if ( l < 0 )
				break;
			/* if one of the pseudo-primes: this is a composite
			*/
			else if ( l == 0 )
				return -1 ;
			mrLim++ ;
		}
		/* cannot test candidates larger than the last in the mr list
		*/
		if ( mrLim == mr.length)
			return 0;

		/* test the bases prime(1), prime(2) up to prime(mrLim+1)
		*/
		for(int p =0 ; p <= mrLim ; p++)
			if ( isSPP(n, at(p)) == false )
				return -1;
		return 1;
	}

	/** return the ith prime
	* @param i the zero-based index into the list of primes
	* @return the ith prime. This is 2 if i=0, 3 if i=1 and so forth.
	*/
	public BigInteger at(int i)
	{
		/* If the current list is too small, increase in intervals
		* of 5 until the list has at least i elements.
		*/
		while ( i >= a.size() )
		{
			growto(nMax.add(BigInteger.valueOf(5))) ;
		}
		return ( a.elementAt(i) ) ;
	}

	/** return the count of primes less than or equal to n
	* @param n the upper limit of the scan
	* @return 0 if n is less than 2; 1 if n=2; 2 if n=3 or 4; 3 if n=5 or 6; and so forth.
	*/
	public BigInteger pi(BigInteger n)
	{
		/* If the current list is too small, increase in intervals
		* of 5 until the list has at least i elements.
		*/
		growto(n) ;
		BigInteger r = BigInteger.ZERO ;
		for(int i=0 ; i<a.size() ; i++)
			if ( a.elementAt(i).compareTo(n) <= 0 )
				r = r.add(BigInteger.ONE) ;
		return r ;
	}

	/** return the smallest prime larger than n
	* @param n lower limit of the search
	* @return the next larger prime.
	* @since 2008-10-16
	*/
	public BigInteger nextprime(BigInteger n)
	{
		/* if n <=1, return 2 */
		if ( n.compareTo(BigInteger.ONE) <= 0)
			return ( a.elementAt(0) ) ;

		/* If the currently largest element in the list is too small, increase in intervals
		* of 5 until the list has at least i elements.
		*/
		while ( a.lastElement().compareTo(n) <= 0)
		{
			growto(nMax.add(BigInteger.valueOf(5))) ;
		}
		for(int i=0 ; i < a.size() ; i++)
			if ( a.elementAt(i).compareTo(n) == 1)
				return ( a.elementAt(i) ) ;
		return ( a.lastElement() ) ;
	}

	/** return the smallest prime larger than n
	* @param n lower limit of the search
	* @return the next larger prime.
	* @since 2026-11-18
	*/
	public BigInteger nextprime(int n)
	{
		return nextprime(BigInteger.valueOf(n)) ;
	}

	/** return the largest prime smaller than n
	* @param n upper limit of the search
	* @return the next smaller prime.
	* @since 2008-10-17
	*/
	public BigInteger prevprime(BigInteger n)
	{
		/* if n <=2, return 0 */
		if ( n.compareTo(BigInteger.ONE) <= 0)
			return BigInteger.ZERO ;

		/* If the currently largest element in the list is too small, increase in intervals
		* of 5 until the list has at least i elements.
		*/
		while ( a.lastElement().compareTo(n) < 0)
			growto(nMax.add(BigInteger.valueOf(5))) ;

		for(int i=0 ; i < a.size() ; i++)
			if ( a.elementAt(i).compareTo(n) >= 0)
				return ( a.elementAt(i-1) ) ;
		return ( a.lastElement() ) ;
	}

	/** extend the list of known primes up to n
	* @param n the maximum integer known to be prime or not prime after the call.
	*/
	protected void growto(BigInteger n)
	{
		while( nMax.compareTo(n) == -1)
		{
			nMax = nMax.add(BigInteger.ONE) ;
			boolean isp = true ;
			for(int p=0; p < a.size() ; p++)
			{
				/*
				* Test the list of known primes only up to sqrt(n)
				*/
				if ( a.get(p).multiply(a.get(p)).compareTo(nMax) == 1 )
					break ;

				/*
				* The next case means that the p'th number in the list of known primes divides
				* nMax and nMax cannot be a prime.
				*/
				if ( nMax.remainder(a.get(p)).compareTo(BigInteger.ZERO) == 0 )
				{
					isp = false ;
					break ;
				}
			}
			if( isp )
				a.add(nMax) ;
		}
	}
	/** Test program.
	* Usage: java -cp . org.nevec.rjm.Prime n<br>
	* @param args This takes a single argument (n) and prints prime(n), the previous and next prime, and pi(n).
	* @since 2006-08-14
	*/
	public static void main(String[] args)
	{
		Prime a = new Prime() ;
		int n = (new Integer(args[0])).intValue() ;
		if ( n >= 1 )
		{
			if ( n >= 2)
				System.out.println("prime("+(n-1)+") = " + a.at(n-1)) ;
			System.out.println("prime("+n+") = " + a.at(n)) ;
			System.out.println("prime("+(n+1)+") = " + a.at(n+1)) ;
			System.out.println("pi(" + n +") = " + a.pi(BigInteger.valueOf(n) )) ;
		}
	}
} /* Prime */


==> anc/src/main/java/org/nevec/rjm/RatPoly.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.security.* ;
import java.util.* ;
import java.math.* ;

/** A uni-variant polynomial with rational coefficients.
* Alternatively to be interpreted as a sequence which has the polynomial as an (approximate)
* generating function.
* @since 2006-06-25
* @author Richard J. Mathar
*/
class RatPoly
{
	/** The list of all coefficients, ascending exponents. Starting with a0, then a1, representing
	* a value a0+a1*x+a2*x^2+a3*x^3+...
	*/
	protected Vector<Rational> a ;

	/** The constant 1
	*/
	static public final RatPoly ONE = new RatPoly("1") ;

	/** Default ctor.
	* Initializes the zero-valued polynomial x=0.
	*/
	public RatPoly()
	{
		a = new Vector<Rational>() ;
	} /* ctor */

	/** Constructor with an explicit list of coefficients.
	* @param L the coefficients a0, a1, a2, a3,.., A deep copy of the these is created.
	*/
	public RatPoly(final Vector<Rational> L)
	{
		a = new Vector<Rational>() ;
		for(int i=0 ; i < L.size() ; i++)
			a.add( L.elementAt(i).clone() ) ;
		simplify() ;
	} /* ctor */

	/** Constructor with a comma-separated list as the list of coefficients.
	* @param L the string of the form a0,a1,a2,a3 with the coefficients
	*/
	public RatPoly(final String L) throws NumberFormatException
	{
		a = new Vector<Rational>() ;
		Scanner sc = new Scanner(L) ;
		sc.useDelimiter(",") ;
		while ( sc.hasNext())
		{
			String tok =sc.next() ;
			a.add(new Rational(tok)) ;
		}
		simplify() ;
	} /* ctor */


	/** Constructor from a hypergeometric series.
	* @param A the list of values in the numerator of AFB
	* @param B the list of values in the denominator of AFB
	* @param nmax the order of the truncated polynomial representation
	* @since 2008-11-13
	*/
	public RatPoly(final Vector<BigInteger> A, final Vector<BigInteger> B, int nmax)
	{
		/* To allow common initialization with the signature below,
		* the main body is assembled in a separate function.
		*/
		init(A,B,nmax) ;
	}


	/** Constructor from a hypergeometric series.
	* @param A the list of values in the numerator of AFB.
	*   At least one of these values must be a negative integer, which implicitly determines
	*   the order of the new polynomial.
	* @param B the list of values in the denominator of AFB
	* @since 2009-08-05
	*/
	public RatPoly(final Vector<BigInteger> A, final Vector<BigInteger> B)
	{
		BigInteger Nmax = BigInteger.ONE.negate() ;
		for(int j=0; j < A.size() ; j++)
		{
			if ( A.elementAt(j).compareTo(BigInteger.ZERO) <= 0)
			{
				if  ( Nmax.compareTo(BigInteger.ZERO) < 0 )
					Nmax = A.elementAt(j).negate() ;
				else
					Nmax = Nmax.min( A.elementAt(j).negate() ) ;
			}
		}
		if ( Nmax.compareTo(BigInteger.ZERO) < 0 )
			throw new ArithmeticException("Infinite Number of Terms in Series "+Nmax.toString()) ;

		int nmax = Nmax.intValue()-1 ;
		init(A,B,nmax) ;
	} /* ctor */

	/** Constructor from a hypergeometric series.
	* @param A the list of values in the numerator of AFB
	* @param B the list of values in the denominator of AFB
	* @param nmax the order of the truncated polynomial representation
	* @since 2008-11-13
	*/
	protected void init(final Vector<BigInteger> A, final Vector<BigInteger> B, int nmax)
	{
		a = new Vector<Rational>() ;
		Factorial f=new Factorial() ;
		for( int n=0; n <= nmax ; n++)
		{
			Rational c = new Rational(1,1) ;
			for(int j=0; j < A.size() ; j++)
			{
				Rational aEl = new Rational(A.elementAt(j)) ;
				c = c.multiply(aEl.Pochhammer(n)) ;
			}
			for(int j=0; j < B.size() ; j++)
			{
				Rational bEl = new Rational(B.elementAt(j)) ;
				c = c.divide(bEl.Pochhammer(n)) ;
			}
			c =c.divide(f.at(n)) ;
			a.add(c) ;
		}
		simplify() ;
	} /* init */


	/** Create a copy of this.
	* @since 2008-11-07
	*/
	public RatPoly clone()
	{
		RatPoly clo = new RatPoly() ;
		clo.a = (Vector<Rational>)a.clone() ;
		return clo ;
	} /* clone */

	/** Retrieve a polynomial coefficient.
	* @param n the zero-based index of the coefficient. n=0 for the constant term. 
	* @return the polynomial coefficient in front of x^n.
	*/
	public Rational at(final int n)
	{
		if ( n < a.size())
			return( a.elementAt(n) ) ;
		else
			return( new Rational(0,1) ) ;
	} /* at */

	/** Horner scheme to find the function value at the argument x
	* @param x The argument of the polynomial
	* @param mc The context determining the precision of the value returned.
	* @return The value of the polynomial at x.
	* @since 2008-10-26
	*/
	public BigComplex valueOf( BigComplex x, MathContext mc)
	{
		/* result is initialized to zero */
		BigComplex f = new BigComplex() ;
		for(int i=degree() ; i >= 0 ; i--)
			f = f.multiply(x,mc).add(a.elementAt(i).BigDecimalValue(mc)) ;
		return f ;
	} /* valueOf */

	/** Horner scheme to find the function value at the argument x
	* @param x The argument of the polynomial
	* @return The value of the polynomial at x.
	* @since 2008-11-13
	*/
	public Rational valueOf( Rational x)
	{
		/* result is initialized to zero */
		Rational f = new Rational(0,1) ;
		for(int i=degree() ; i >= 0 ; i--)
			f = f.multiply(x).add(a.elementAt(i)) ;
		return f ;
	} /* valueOf */

	/** Horner scheme to find the function value at the argument x
	* @param x The argument of the polynomial
	* @return The value of the polynomial at x.
	* @since 2008-11-13
	*/
	public Rational valueOf( int x)
	{
		return valueOf(new Rational(x,1)) ;
	} /* valueOf */

	/** Horner scheme to evaluate the function at the argument x
	* @param x The argument of the polynomial
	* @return The value of the polynomial at x.
	* @since 2010-08-27
	*/
	public Rational valueOf( BigInteger x)
	{
		return valueOf(new Rational(x)) ;
	} /* valueOf */

	/* Set a polynomial coefficient.
	* @param n the zero-based index of the coefficient. n=0 for the constant term. 
	*  If the polynomial has not yet the degree to need this coefficient,
	*  the intermediate coefficients are implicitly set to zero.
	* @param value the new value of the coefficient.
	*/
	public void set(final int n, final Rational value)
	{
		if ( n < a.size())
			a.set(n,value) ;
		else
		{
			/* fill intermediate powers with coefficients of zero
			*/
			while ( a.size() < n )
				a.add(new Rational(0,1)) ;
			a.add(value) ;
		}
	} /* set */

	/** Set a polynomial coefficient.
	* @param n the zero-based index of the coefficient. n=0 for the constant term. 
	*  If the polynomial has not yet the degree to need this coefficient,
	*  the intermediate coefficients are implicitly set to zero.
	* @param value the new value of the coefficient.
	*/
	public void set(final int n, final BigInteger value)
	{
		Rational val2 = new Rational(value,BigInteger.ONE) ;
		set(n,val2) ;
	} /* set */

	/** Set a polynomial coefficient.
	* @param n the zero-based index of the coefficient. n=0 for the constant term. 
	*  If the polynomial has not yet the degree to need this coefficient,
	*  the intermediate coefficients are implicitly set to zero.
	* @param value the new value of the coefficient.
	*/
	public void set(final int n, final int value)
	{
		Rational val2 = new Rational(value,1) ;
		set(n,val2) ;
	} /* set */

	/* Set to the taylor series of exp(x) up to degree nmax.
	* @param nmax the maximum polynomial degree
	*/
	public void setExp(final int nmax)
	{
		a.clear() ;
		Factorial factorial=new Factorial() ;
		for(int n=0; n <= nmax ; n++)
			set(n, new Rational(BigInteger.ONE,factorial.at(n))) ;
	} /* setExp */

	/** Set to the taylor series representing 0+x.
	*/
	public void setx()
	{
		a.clear() ;
		/* coefficient 0/1=0 */
		a.add(new Rational(0,1)) ;
		/* coefficient 1/1=1 */
		a.add(new Rational(1,1)) ;
	} /* setx */

	/** Count of coefficients. One more than the degree of the polynomial.
	* @return the number of polynomial coefficients.
	*/
	public int size()
	{
		return a.size() ;
	} /* size */

	/** Polynomial degree.
	* @return the polynomial degree.
	*/
	public int degree()
	{
		return a.size()-1 ;
	} /* degree */

	/** Lower Polynomial degree.
	* @return The smallest exponent n such that [x^n] of the polynomial is nonzero.
	* If the polynmial is identical zero, the result is (still) 0.
	* @since 2010-08-27
	*/
	public int ldegree()
	{
        	for(int n=0 ; n < a.size() ; n++)
                        if ( a.elementAt(n).compareTo(BigInteger.ZERO) != 0 )
                                return n;
                return 0 ;
	} /* ldegree */

	/** Multiply by a constant factor.
	* @param val the factor
	* @return the product of this with the factor.
	*   All coefficients of this have been multiplied individually by the factor.
	*/
	public RatPoly multiply(final Rational val)
	{
		RatPoly resul = new RatPoly() ;
		if ( val.compareTo(BigInteger.ZERO) != 0 )
			for(int n=0; n < a.size() ; n++)
				resul.set(n,a.elementAt(n).multiply(val) ) ;
		return resul ;
	} /* multiply */

	/** Multiply by a constant factor.
	* @param val the factor
	* @return the product of this with the factor.
	*   All coefficients of this have been multiplied individually by the factor.
	* @since 2010-08-27
	*/
	public RatPoly multiply(final BigInteger val)
	{
		RatPoly resul = new RatPoly() ;
		if ( val.compareTo(BigInteger.ZERO) != 0 )
			for(int n=0; n < a.size() ; n++)
				resul.set(n,a.elementAt(n).multiply(val) ) ;
		return resul ;
	} /* multiply */

	/** Multiply by another polynomial
	* @param val the other polynomial
	* @return the product of this with the other polynomial
	*/
	public RatPoly multiply(final BigIntegerPoly val)
	{
		/* forward to the other signature
		*/
		return multiply(val.toRatPoly()) ;
	} /* multiply */

	/** Multiply by another polynomial
	* @param val the other polynomial
	* @return the product of this with the other polynomial
	*/
	public RatPoly multiply(final RatPoly val)
	{
		RatPoly resul = new RatPoly() ;
		/* the degree of the result is the sum of the two degrees.
		*/
		final int nmax = degree()+val.degree() ;
		for(int n=0; n <= nmax ; n++)
		{
			Rational coef = new Rational(0,1) ;
			for(int nleft=0; nleft <= n ; nleft++)
			{
				coef = coef.add(at(nleft).multiply(val.at(n-nleft))) ;
			}
			resul.set(n,coef) ;
		}
		resul.simplify() ;
		return resul ;
	} /* multiply */

	/** Raise to a positive power.
	* @param n The non-negative exponent of the power
	* @return The n-th power of this.
	*/
	public RatPoly pow(final int n) throws ArithmeticException
	{
		RatPoly resul = new RatPoly("1") ;
		if ( n < 0 )
			throw new ArithmeticException("negative polynomial power "+n) ;
		else
		{
			/* this ought probably be done with some binary representation
			* of the power and a smaller number of multiplications.
			*/
			for(int i=1 ; i <= n ; i++)
				resul = resul.multiply(this) ;
			resul.simplify() ;
			return resul ;
		}
	} /* pow */

	/** Raise to a rational power.
	* The result is the taylor expansion of this, truncated at the first
	* term that remains undetermined based on the current number of coefficients.
	* @param r the exponent of the power
	* @return This^r .
	* @since 2009-05-18
	*/
	public RatPoly pow(final Rational r) throws ArithmeticException
	{
		/* split (a0+a1*x+a2*x^2+...)^r = a0^r*(1+a1/a0*r+a2/a0*r^2+..)^r
		*/
		Rational f = at(0) ;
		f = f.pow(r) ;

		/* scale the polynomial by division through the expansion coefficient of the absolute term
		*/
		RatPoly red = divide(a.elementAt(0)) ;

		/* and remove the leading term (now equal to 1)
		*/
		red.set(0,0) ;

		/* Binomial expansion of the rest. sum_{l=0..infinity} binomial(r,l)*red^l
		*/
		RatPoly resul = new RatPoly("1") ;

		final int d = degree() ;
		for(int l=1 ; l <= d ; l++)
		{
			final Rational b = Rational.binomial(r,l) ;
			resul = resul.add( red.pow(l).multiply(b) ) ;
		}
		return resul.multiply(f) ;
	} /* pow */

	/** Add another polynomial
	* @param val The other polynomial
	* @return The sum of this and the other polynomial
	* @since 2008-10-25
	*/
	public RatPoly add(final RatPoly val)
	{
		RatPoly resul = new RatPoly() ;
		/* the degree of the result is the larger of the two degrees (before simplify() at least).
		*/
		final int nmax = (degree()>val.degree()) ? degree() : val.degree() ;
		for(int n=0; n <= nmax ; n++)
		{
			Rational coef = at(n).add(val.at(n)) ;
			resul.set(n,coef) ;
		}
		resul.simplify() ;
		return resul ;
	} /* add */

	/** Subtract another polynomial
	* @param val The other polynomial
	* @return The difference between this and the other polynomial
	* @since 2008-10-25
	*/
	public RatPoly subtract(final RatPoly val)
	{
		RatPoly resul = new RatPoly() ;
		/* the degree of the result is the larger of the two degrees (before simplify() at least).
		*/
		final int nmax = (degree()>val.degree()) ? degree() : val.degree() ;
		for(int n=0; n <= nmax ; n++)
		{
			Rational coef = at(n).subtract(val.at(n)) ;
			resul.set(n,coef) ;
		}
		resul.simplify() ;
		return resul ;
	} /* subtract */

	/** Divide by a constant.
	* @param val the constant through which the coefficients will be divided.
	* @return the Taylor expansion of this/val .
	* @since 2009-05-18
	*/
	public RatPoly divide(final Rational val)
	{
		if ( val.compareTo(Rational.ZERO) != 0 )
		{
			RatPoly resul = new RatPoly() ;
			for(int n=0; n < a.size() ; n++)
				resul.set(n,a.elementAt(n).divide(val) ) ;
			return resul ;
		}
		else
			throw new ArithmeticException("Cannot divide " + toPString() +" through zero.") ;
	} /* divide */

	/** Divide by another polynomial.
	* @param val the other polynomial
	* @param nmax the maximum degree of the Taylor expansion of the result.
	* @return the Taylor expansion of this/val up to degree nmax.
	*/
	public RatPoly divide(final RatPoly val,int nmax)
	{
		RatPoly num = this ;
		RatPoly denom = val ;

		/* divide by a common smallest power/degree
		*/
		while( num.at(0).compareTo(BigInteger.ZERO) == 0 && denom.at(0).compareTo(BigInteger.ZERO) == 0)
		{
			num.a.remove(0) ;
			denom.a.remove(0) ;
			if( num.size() <= 1 || denom.size() <= 1)
				break ;
		}

		RatPoly resul = new RatPoly() ;
		/* todo: If the polynomial division is exact, we could leave
		* the loop earlier, indeed
		*/
		for(int n=0; n <= nmax ; n++)
		{
			Rational coef = num.at(n) ;
			for(int nres=0; nres < n ; nres++)
			{
				coef = coef.subtract(resul.at(nres).multiply(denom.at(n-nres))) ;
			}
			coef = coef.divide(denom.at(0)) ;
			resul.set(n,coef) ;
		}
		resul.simplify() ;
		return(resul) ;
	} /* divide */

	/** Divide by another polynomial.
	* @param val the other polynomial
	* @return A vector with [0] containg the polynomial of degree which is the
	*  difference of thisdegree and the degree of val. [1] the remainder polynomial.
	* This = returnvalue[0] + returnvalue[1]/val .
	* @since 2012-03-01
	*/
	public RatPoly[] divideAndRemainder(final RatPoly val)
	{
		RatPoly[] ret = new RatPoly[2] ;
		/* remove any high-order zeros
		*/
		RatPoly valSimpl = val.clone() ;
		valSimpl.simplify() ;
		RatPoly thisSimpl = clone() ;
		thisSimpl.simplify() ;

		/* catch the case with val equal to zero
		*/
		if ( valSimpl.degree() == 0 && valSimpl.a.firstElement().compareTo(Rational.ZERO) == 0)
			throw new ArithmeticException("Division through zero polynomial") ;
		/* degree of this smaller than degree of val: remainder is this
		*/
		if ( thisSimpl.degree() < valSimpl.degree() )
		{
			/* leading polynomial equals zero 
			*/
			ret[0] = new RatPoly() ;
			ret[1] = thisSimpl ;
		}
		else
		{
			/* long division. Highest degree by dividing the highest degree
			* of this thru val.
			*/
			ret[0] = new RatPoly() ;
			ret[0].set(thisSimpl.degree()-valSimpl.degree(),
				thisSimpl.a.lastElement().divide(valSimpl.a.lastElement()) ) ;

			/* recurrences: build this - val*(1-termresult) and feed this
			* into another round of division. Have intermediate ret[0]+ret[1]/val.
			*/
			ret[1] = thisSimpl.subtract( ret[0].multiply( valSimpl) );

			/* any remainder left ?
			*/
			if ( ret[1].degree() < valSimpl.degree() )
				;
			else
			{
				RatPoly rem[] = ret[1].divideAndRemainder(val) ;
				ret[0] = ret[0].add(rem[0]) ;
				ret[1] = rem[1] ;
			}
		}
		return ret ;
	} /* divideAndRemainder */

	/** Print as a comma-separated list of coefficients.
	* @return The representation a0,a1,a2,a3,...
	* This is a sort of opposite of the ctor that takes a string as an argument.
	* @since 2008-10-25
	*/
	public String toString()
	{
		String str = new String();
		for(int n=0; n < a.size() ; n++)
		{
			if ( n == 0 )
				str += a.elementAt(n).toString() ;
			else
				str += ","+a.elementAt(n).toString() ;
		}
		/* print at least a sole zero
		*/
		if (str.length() == 0)
			str = "0" ;
		return str ;
	} /* toString */

	/** Print as a polyomial in x.
	* @return To representation a0+a1*x+a2*x^2+...
	*    This does not print the terms with coefficients equal to zero.
	* @since 2008-10-26
	*/
	public String toPString()
	{
		String str = new String();
		for(int n=0; n < a.size() ; n++)
		{
			final BigInteger num = a.elementAt(n).a ;
			if ( num.compareTo(BigInteger.ZERO) != 0 )
			{
				str += " " ;
				if ( num.compareTo(BigInteger.ZERO) > 0 )
					str += "+" ;
				str += a.elementAt(n).toString() ;
				if ( n > 0 )
				{
					str += "*x" ;
					if ( n > 1 ) 
						str += "^"+n ;
				}
			}
		}
		/* print at least a sole zero
		*/
		if (str.length() == 0)
			str = "0" ;
		return str ;
	} /* toPString */

	/** Simplify the representation.
	* Trailing values with zero coefficients (at high powers) are deleted.
	* This modifies the polynomial on the stop (does not return another instance)
	*/
	private void simplify()
	{
		int n = a.size()-1 ;
		if ( n >= 0)
			while( a.elementAt(n).compareTo(BigInteger.ZERO) == 0 )
			{
				a.remove(n) ;
				if( --n <0)
					break ;
			}
	} /* simplify */

	/** First derivative.
	* @return The first derivative with respect to the indeterminate variable.
	* @since 2008-10-26
	*/
	public RatPoly derive()
	{
		if ( a.size() <= 1)
			/* derivative of the constant is just zero
			*/
			return new RatPoly() ;
		else
		{	
			RatPoly d = new RatPoly() ;
			for(int i=1 ; i <= degree() ; i++)
			{
				final Rational c = a.elementAt(i).multiply(i) ;
				d.set(i-1,c) ;
			}
			return d ;
		}
	} /* derive */

	/** Scale coefficients such that the coefficient in front of the maximum degree is unity.
	* @return The scaled polynomial
	* @since 2008-10-26
	*/
	public RatPoly monic()
	{
		RatPoly m = new RatPoly() ;
		final int d = degree() ;
		for(int i=0 ; i <= d ; i++)
		{
			final Rational c = a.elementAt(i).divide(a.elementAt(d) ) ;
			m.set(i,c) ;
		}
		return m ;
	} /* monic */


	/** Mobius transform.
	* @param maxdeg the maximum polynomial degree of the result
	* @return the sequence of coefficients is the Mobius transform of the original sequence.
	* @since 2008-12-02
	*/
	public RatPoly mobiusT(int maxdeg)
	{
		/* Start with the polynomial 0
		*/
		RatPoly r = new RatPoly() ;
		for(int i=1; i <= maxdeg; i++)
		{
			Rational c = new Rational() ;
			for(int d=1; d <= i && d < a.size(); d++)
			{
				if (i % d == 0) 
				{
					final Ifactor m = new Ifactor(i/d) ;
					c = c.add( a.elementAt(d).multiply( m.moebius() ) ) ;
				}
			}
			r.set(i,c) ;
		}
		r.simplify() ;
		return r ;
	} /* mobiusT */

	/** Inverse Mobius transform.
	* @param maxdeg the maximum polynomial degree of the result
	* @return the sequence of coefficients is the inverse Mobius transform of the original sequence.
	* @since 2008-12-02
	*/
	public RatPoly mobiusTInv(int maxdeg)
	{
		/* Start with the polynomial 0
		*/
		RatPoly r = new RatPoly() ;
		for(int i=1; i <= maxdeg; i++)
		{
			Rational c = new Rational() ;
			for(int d=1; d <= i && d < a.size(); d++)
			{
				if (i % d == 0) 
					c = c.add( a.elementAt(d) ) ;
			}
			r.set(i,c) ;
		}
		r.simplify() ;
		return r ;
	} /* mobiusTInv */

	/** Binomial transform.
	* @param maxdeg the maximum polynomial degree of the result
	* @return the sequence of coefficients is the binomial transform of the original sequence.
	* @since 2008-10-26
	*/
	public RatPoly binomialT(int maxdeg)
	{
		RatPoly r = new RatPoly() ;
		for(int i=0; i <= maxdeg; i++)
		{
			Rational c = new Rational(0,1) ;
			for(int j=0; j <= i && j < a.size(); j++)
				c = c.add( a.elementAt(j).multiply(BigIntegerMath.binomial(i,j)) ) ;
			r.set(i,c) ;
		}
		r.simplify() ;
		return r ;
	} /* binomialT */

	/** Inverse Binomial transform.
	* @param maxdeg the maximum polynomial degree of the result
	* @return the sequence of coefficients is the inverse binomial transform of the original sequence.
	* @since 2008-10-26
	*/
	public RatPoly binomialTInv(int maxdeg)
	{
		RatPoly r = new RatPoly() ;
		for(int i=0; i <= maxdeg; i++)
		{
			Rational c = new Rational(0,1) ;
			for(int j=0; j <= i && j < a.size(); j++)
				if ( (j+i) % 2 != 0 )
					c = c.subtract( a.elementAt(j).multiply(BigIntegerMath.binomial(i,j)) ) ;
				else
					c = c.add( a.elementAt(j).multiply(BigIntegerMath.binomial(i,j)) ) ;
			r.set(i,c) ;
		}
		r.simplify() ;
		return r ;
	} /* binomialTInv */


	/** Truncate polynomial degree.
	* @param newdeg The maximum degree of the result.
	* @return The polynomial with all coefficients beyond deg set to zero.
	* If newdeg =3, for example the polynomial returned has at most degree 3.
	* If newdeg is larger than the degree of this, zeros (at the higher orders of x)
	* are appended. That polynomial would have formal degree larger than this.
	* @since 2008-10-26
	*/
	public RatPoly trunc(int newdeg)
	{
		RatPoly t = new RatPoly() ;
		for(int i=0; i <= newdeg; i++)
			t.set(i,at(i)) ;
		t.simplify() ;
		return t ;
	} /* trunc */

	/** Generate the roots of the polynomial in floating point arithmetic.
	* <a href="http://en.wikipedia.org/wiki/Durand-Kerner_method">Durand Kerner method</a>
	* @param digits the number of floating point digits
	* @since 2008-10-26
	*/
	public Vector<BigComplex> roots(int digits)
	{
		RatPoly mon = monic() ;

		Random rand = new Random() ;
		MathContext mc = new MathContext(digits+3,RoundingMode.DOWN) ;

		Vector<BigComplex> res =new Vector<BigComplex>() ;

		final int d = mon.degree() ;
		double randRad =0. ;
		for(int i=0 ; i <= d ; i++)
		{
			/* scale coefficient at maximum degree */
			double absi = Math.abs( mon.at(i).doubleValue() ) ;
			if ( absi > randRad) 
				randRad = absi ;
		}
		randRad += 1.0 ;

		/* initial values randomly in radius 1+randRad
		*/
		for(int i=0 ; i < d ; i++)
		{
			double rad = randRad*rand.nextDouble() ;
			double phi = 2.0*3.14159*rand.nextDouble() ;
			res.add(i, new BigComplex(rad*Math.cos(phi),rad*Math.sin(phi)) ) ;
		}

		/* iterate until convr indicates that all values changed by less than the digits 
		* precision indicates.
		*/
		boolean convr = false ;
		for(int itr =0 ; ! convr ; itr++)
		{
			convr = true ;
			Vector<BigComplex> resPlus =new Vector<BigComplex>() ;
			for(int v=0 ; v < d; v++)
			{
				/* evaluate f(x)/(x-root1)/(x-root2)/... (x-rootdegr), Newton method
				*/
				BigComplex thisx = res.elementAt(v) ;
				BigComplex nv = mon.valueOf(thisx,mc) ;
				for(int j=0; j < d ; j++)
				{
					if ( j != v )
						nv = nv.divide(thisx.subtract(res.elementAt(j)),mc) ;
				}

				/* is this value converged ? */
				if ( nv.abs(mc).doubleValue() >  thisx.abs(mc).doubleValue()*Math.pow(10.0,-digits) )
					convr =false;
	
				thisx = thisx.subtract(nv) ;

				/* If unstable, start over */
				if ( thisx.abs(MathContext.DECIMAL32).doubleValue() > randRad )
					return roots(digits) ;

				resPlus.add(thisx) ;
			}
			res = resPlus ;

		}
		return res;
	} /* roots */

	/** Generate the integer roots of the polynomial.
	* @return The vector of integer roots, with multiplicity.
	* The shows alternatingly first a root then its multiplicty, then another root and multiplicty etc.
	* @since 2008-10-26
	*/
	public Vector<BigInteger> iroots()
	{
		/* The vector of the roots */
		Vector<BigInteger> res =new Vector<BigInteger>() ;

		int lowd = ldegree() ;
		if( lowd == 0 && a.elementAt(0).compareTo(BigInteger.ZERO) == 0)
		{
			/* Case of polynomial identical to zero:
			* reported as a simple root of value 0.
			*/
			res.add(BigInteger.ZERO) ;
			res.add(BigInteger.ONE) ;
			return res ;
		}

		/* multiply all coefs with the lcm() to get an integer polynomial
		* start with denominator of first non-zero coefficient.
		*/
		BigInteger lcmDeno = a.elementAt(lowd).b ;
		for(int i=lowd+1; i < degree() ; i++)
			lcmDeno = BigIntegerMath.lcm(lcmDeno, a.elementAt(i).b ) ;

		/* and eventually get the integer polynomial by ignoring the denominators
		*/
		Vector<BigInteger> ipo = new Vector<BigInteger>() ;
		for(int i=0 ; i < a.size() ; i++)
		{
			BigInteger d = a.elementAt(i).a.multiply( lcmDeno).divide( a.elementAt(i).b)  ;
			ipo.add(d) ;
		}

		BigIntegerPoly p = new BigIntegerPoly(ipo) ;
		/* collect the integer roots (multiple roots only once). Since we
		* removed the zero already above, cand does not contain zeros.
		*/
		Vector<BigInteger> cand = p.iroots() ;
		for( int i =0 ; i < cand.size() ; i++)
		{
			final BigInteger r = cand.elementAt(i) ;
			int deg = p.rootDeg( r) ;
			res.add(r) ;
			res.add(BigInteger.valueOf(deg)) ;
		}

		return res;
	} /* iroots */


} /* RatPoly */


==> anc/src/main/java/org/nevec/rjm/Rational.java <==
package org.nevec.rjm ;

import java.util.* ;
import java.math.* ;

/** Fractions (rational numbers).
* They are ratios of two BigInteger numbers, reduced to coprime
* numerator and denominator.
* @since 2006-06-25
* @author Richard J. Mathar
*/
public class Rational implements Cloneable, Comparable<Rational>
{
	/** numerator
	*/
	BigInteger a ;

	/** denominator, always larger than zero.
	*/
	BigInteger b ;

	/** The maximum and minimum value of a standard Java integer, 2^31.
	* @since 2009-05-18
	*/
	static public BigInteger MAX_INT = BigInteger.valueOf(2147483647) ;
	static public BigInteger MIN_INT = BigInteger.valueOf(-2147483648) ;

	/** The constant 0.
	*/
	static public Rational ZERO = new Rational() ;

	/** The constant 1.
	*/
	static Rational ONE = new Rational(1,1) ;

	/** The constant 1/2
	* @since 2010-05-25
	*/
	static public Rational HALF = new Rational(1,2) ;

	/** Default ctor, which represents the zero.
	* @since 2007-11-17
	*/
	public Rational()
	{
		a = BigInteger.ZERO ;
		b = BigInteger.ONE ;
	} /* ctor */

	/** ctor from a numerator and denominator.
	* @param a the numerator.
	* @param b the denominator.
	*/
	public Rational(BigInteger a, BigInteger b)
	{
		this.a = a ;
		this.b = b ;
		normalize() ;
	} /* ctor */

	/** ctor from a numerator.
	* @param a the BigInteger.
	*/
	public Rational(BigInteger a)
	{
		this.a = a ;
		b = BigInteger.ONE ;
	} /* ctor */

	/** ctor from a numerator and denominator.
	* @param a the numerator.
	* @param b the denominator.
	*/
	public Rational(int a, int b)
	{
		this(BigInteger.valueOf(a),BigInteger.valueOf(b)) ;
	} /* ctor */

	/** ctor from an integer.
	* @param n the integer to be represented by the new instance.
	* @since 2010-07-18
	*/
	public Rational(int n)
	{
		this(n,1) ;
	} /* ctor */

	/** ctor from a string representation.
	* @param str the string.
	*   This either has a slash in it, separating two integers, or, if there is no slash,
	*   is representing the numerator with implicit denominator equal to 1.
	* Warning: this does not yet test for a denominator equal to zero
	*/
	public Rational(String str) throws NumberFormatException
	{
		this(str,10) ;
	} /* ctor */

	/** ctor from a string representation in a specified base.
	* @param str the string.
	*   This either has a slash in it, separating two integers, or, if there is no slash,
	*   is just representing the numerator.
	* @param radix the number base for numerator and denominator
	* Warning: this does not yet test for a denominator equal to zero
	*/
	public Rational(String str, int radix) throws NumberFormatException
	{
		int hasslah = str.indexOf("/") ;
		if ( hasslah == -1 )
		{
			a = new BigInteger(str,radix) ;
			b = new BigInteger("1",radix) ;
			/* no normalization necessary here */
		}
		else
		{
			/* create numerator and denominator separately
			*/
			a = new BigInteger(str.substring(0,hasslah),radix) ;
			b = new BigInteger(str.substring(hasslah+1),radix) ;
			normalize() ;
		}
	} /* ctor */

	/** ctor from a terminating continued fraction.
	* Constructs the value of cfr[0]+1/(cfr[1]+1/(cfr[2]+...))).
	* @param cfr The coefficients cfr[0], cfr[1],... of the continued fraction.
	*  An exception is thrown if any of these is zero.
	* @since 2012-03-08
	*/
	public Rational(Vector<BigInteger> cfr)
	{
		if ( cfr.size() == 0)
			throw new NumberFormatException("Empty continued fraction") ;
		else if ( cfr.size() == 1)
		{
			this.a = cfr.firstElement() ;
			this.b = BigInteger.ONE ;
		}
		else
		{
			/* recursive this = cfr[0]+1/(cfr[1]+...) where cfr[1]+... = rec =rec.a/rec.b
			* this = cfr[0]+rec.b/rec.a = (cfr[0]*rec.a+rec.b)/rec.a .
			* Create a cloned version of references to cfr, without cfr[0]
			*/
			Vector<BigInteger> clond = new Vector<BigInteger>() ;
			for(int i=1 ; i < cfr.size() ; i++)
				clond.add(cfr.elementAt(i)) ;
			Rational rec = new Rational(clond) ;
			this.a = cfr.firstElement().multiply(rec.a).add(rec.b) ;
			this.b = rec.a ;
			normalize() ;
		}
	} /* ctor */

	/** Create a copy.
	* @since 2008-11-07
	*/
	public Rational clone()
	{
		/* protected access means this does not work
		* return new Rational(a.clone(), b.clone()) ;
		BigInteger aclon = BigInteger.valueOf(a) ;
		BigInteger bclon = BigInteger.valueOf(b) ;
		*/
		BigInteger aclon = a.add(BigInteger.ZERO) ;
		BigInteger bclon = b.add(BigInteger.ZERO) ;
		return new Rational(aclon,bclon) ;
	} /* Rational.clone */

	/** Multiply by another fraction.
	* @param val a second rational number.
	* @return the product of this with the val.
	*/
	public Rational multiply(final Rational val)
	{
		BigInteger num = a.multiply(val.a) ;
		BigInteger deno = b.multiply(val.b) ;
		/* Normalization to an coprime format will be done inside
		* the ctor() and is not duplicated here.
		*/
		return ( new Rational(num,deno) ) ;
	} /* Rational.multiply */

	/** Multiply by a BigInteger.
	* @param val a second number.
	* @return the product of this with the value.
	*/
	public Rational multiply(final BigInteger val)
	{
		Rational val2 = new Rational(val,BigInteger.ONE) ;
		return ( multiply(val2) ) ;
	} /* Rational.multiply */

	/** Multiply by an integer.
	* @param val a second number.
	* @return the product of this with the value.
	*/
	public Rational multiply(final int val)
	{
		BigInteger tmp = BigInteger.valueOf(val) ;
		return multiply(tmp) ;
	} /* Rational.multiply */

	/** Power to an integer.
	* @param exponent the exponent.
	* @return this value raised to the power given by the exponent.
	*  If the exponent is 0, the value 1 is returned.
	*/
	public Rational pow(int exponent)
	{
		if ( exponent == 0 )
			return new Rational(1,1) ;

		BigInteger num = a.pow(Math.abs(exponent)) ;
		BigInteger deno = b.pow(Math.abs(exponent)) ;
		if ( exponent > 0 )
			return ( new Rational(num,deno) ) ;
		else 
			return ( new Rational(deno,num) ) ;
	} /* Rational.pow */

	/** Power to an integer.
	* @param exponent the exponent.
	* @return this value raised to the power given by the exponent.
	*  If the exponent is 0, the value 1 is returned.
	* @since 2009-05-18
	*/
	public Rational pow(BigInteger exponent) throws NumberFormatException
	{
		/* test for overflow */
		if ( exponent.compareTo(MAX_INT) == 1 )
			throw new NumberFormatException("Exponent "+exponent.toString()+" too large.") ;
		if ( exponent.compareTo(MIN_INT) == -1 )
			throw new NumberFormatException("Exponent "+exponent.toString()+" too small.") ;

		/* promote to the simpler interface above */
		return pow( exponent.intValue() ) ;
	} /* Rational.pow */

	/** r-th root.
	* @param r the inverse of the exponent.
	*  2 for the square root, 3 for the third root etc
	* @return this value raised to the inverse power given by the root argument, this^(1/r).
	* @since 2009-05-18
	*/
	public Rational root(BigInteger r) throws NumberFormatException
	{
		/* test for overflow */
		if ( r.compareTo(MAX_INT) == 1 )
			throw new NumberFormatException("Root "+r.toString()+" too large.") ;
		if ( r.compareTo(MIN_INT) == -1 )
			throw new NumberFormatException("Root "+r.toString()+" too small.") ;

		int rthroot = r.intValue() ;
		/* cannot pull root of a negative value with even-valued root */
		if ( compareTo(ZERO) == -1 && (rthroot % 2) ==0 )
			throw new NumberFormatException("Negative basis "+ toString()+" with odd root "+r.toString()) ;

		/* extract a sign such that we calculate |n|^(1/r), still r carrying any sign
		*/
		final boolean flipsign = ( compareTo(ZERO) == -1 && (rthroot % 2) != 0) ? true : false ; 

		/* delegate the main work to ifactor#root()
		*/
		Ifactor num =  new Ifactor(a.abs()) ;
		Ifactor deno = new Ifactor(b) ;
		final Rational resul = num.root(rthroot).divide( deno.root(rthroot) ) ;
		if ( flipsign)
			return resul.negate() ;
		else
			return resul ;
	} /* Rational.root */

	/** Raise to a rational power.
	* @param exponent The exponent.
	* @return This value raised to the power given by the exponent.
	*  If the exponent is 0, the value 1 is returned.
	* @since 2009-05-18
	*/
	public Rational pow(Rational exponent) throws NumberFormatException
	{
		if ( exponent.a.compareTo(BigInteger.ZERO) == 0 )
			return new Rational(1,1) ;

		/* calculate (a/b)^(exponent.a/exponent.b) as ((a/b)^exponent.a)^(1/exponent.b)
		* = tmp^(1/exponent.b)
		*/
		Rational tmp = pow(exponent.a) ;
		return tmp.root(exponent.b) ;
	} /* Rational.pow */

	/** Divide by another fraction.
	* @param val A second rational number.
	* @return The value of this/val
	*/
	public Rational divide(final Rational val)
	{
		if( val.compareTo(Rational.ZERO) == 0 )
			throw new ArithmeticException("Dividing "+ toString() + " through zero.") ;
		BigInteger num = a.multiply(val.b) ;
		BigInteger deno = b.multiply(val.a) ;
		/* Reduction to a coprime format is done inside the ctor,
		* and not repeated here.
		*/
		return ( new Rational(num,deno) ) ;
	} /* Rational.divide */

	/** Divide by an integer.
	* @param val a second number.
	* @return the value of this/val
	*/
	public Rational divide(BigInteger val)
	{
		if( val.compareTo(BigInteger.ZERO) == 0 )
			throw new ArithmeticException("Dividing "+ toString() + " through zero.") ;
		Rational val2 = new Rational(val,BigInteger.ONE) ;
		return ( divide(val2)) ;
	} /* Rational.divide */

	/** Divide by an integer.
	* @param val A second number.
	* @return The value of this/val
	*/
	public Rational divide(int val)
	{
		if( val == 0 )
			throw new ArithmeticException("Dividing "+ toString() + " through zero.") ;
		Rational val2 = new Rational(val,1) ;
		return ( divide(val2)) ;
	} /* Rational.divide */

	/** Add another fraction.
	* @param val The number to be added
	* @return this+val.
	*/
	public Rational add(Rational val)
	{
		BigInteger num = a.multiply(val.b).add(b.multiply(val.a)) ;
		BigInteger deno = b.multiply(val.b) ;
		return ( new Rational(num,deno) ) ;
	} /* Rational.add */

	/** Add another integer.
	* @param val The number to be added
	* @return this+val.
	*/
	public Rational add(BigInteger val)
	{
		Rational val2 = new Rational(val,BigInteger.ONE) ;
		return ( add(val2) ) ;
	} /* Rational.add */

	/** Add another integer.
	* @param val The number to be added
	* @return this+val.
	* @since May 26 2010
	*/
	public Rational add(int val)
	{
		BigInteger val2 = a.add(b.multiply(BigInteger.valueOf(val))) ;
		return new Rational(val2,b) ;
	} /* Rational.add */

	/** Compute the negative.
	* @return -this.
	*/
	public Rational negate()
	{
		return ( new Rational(a.negate(),b) ) ;
	} /* Rational.negate */

	/** Subtract another fraction.
	* @param val the number to be subtracted from this
	* @return this - val.
	*/
	public Rational subtract(Rational val)
	{
		Rational val2 = val.negate() ;
		return ( add(val2) ) ;
	} /* Rational.subtract */

	/** Subtract an integer.
	* @param val the number to be subtracted from this
	* @return this - val.
	*/
	public Rational subtract(BigInteger val)
	{
		Rational val2 = new Rational(val,BigInteger.ONE) ;
		return ( subtract(val2) ) ;
	} /* Rational.subtract */

	/** Subtract an integer.
	* @param val the number to be subtracted from this
	* @return this - val.
	*/
	public Rational subtract(int val)
	{
		Rational val2 = new Rational(val,1) ;
		return ( subtract(val2) ) ;
	} /* Rational.subtract */

	/** binomial (n choose m).
	* @param n the numerator. Equals the size of the set to choose from.
	* @param m the denominator. Equals the number of elements to select.
	* @return the binomial coefficient.
	* @since 2006-06-27
	*/
	public static Rational binomial(Rational n, BigInteger m)
	{
		if ( m.compareTo(BigInteger.ZERO) == 0 ) 
			return Rational.ONE ;
		Rational bin = n ;
		for(BigInteger i=BigInteger.valueOf(2) ; i.compareTo(m) != 1 ; i = i.add(BigInteger.ONE) )
		{
			bin = bin.multiply(n.subtract(i.subtract(BigInteger.ONE))).divide(i) ;
		}
		return bin ;
	} /* Rational.binomial */

	/** binomial (n choose m).
	* @param n the numerator. Equals the size of the set to choose from.
	* @param m the denominator. Equals the number of elements to select.
	* @return the binomial coefficient.
	* @since 2009-05-19
	*/
	public static Rational binomial(Rational n, int m)
	{
		if ( m == 0 ) 
			return Rational.ONE ;
		Rational bin = n ;
		for( int i=2 ; i <= m ; i++ )
		{
			bin = bin.multiply(n.subtract(i-1)).divide(i) ;
		}
		return bin ;
	} /* Rational.binomial */

	/** Hankel's symbol (n,k)
	* @param n the first parameter.
	* @param k the second parameter, greater or equal to 0.
	* @return Gamma(n+k+1/2)/k!/GAMMA(n-k+1/2)
	* @since 2010-07-18
	*/
	public static Rational hankelSymb(Rational n, int k)
	{
		if ( k == 0 ) 
			return Rational.ONE ;
		else if ( k < 0)
			throw new ArithmeticException("Negative parameter "+k) ;
		Rational nkhalf = n.subtract(k).add(Rational.HALF) ;
		nkhalf = nkhalf.Pochhammer(2*k) ;
		Factorial f = new Factorial() ;
		return nkhalf.divide(f.at(k)) ;
	} /* Rational.binomial */

	/** Get the numerator.
	* @return The numerator of the reduced fraction.
	*/
	public BigInteger numer()
	{
		return a ;
	}

	/** Get the denominator.
	* @return The denominator of the reduced fraction.
	*/
	public BigInteger denom()
	{
		return b ;
	}

	/** Retrun 1/this .
	* @return The inverse of this number.
	* @since 2016-03-19
	*/
	public Rational invert()
	{
		return new Rational(b,a) ;
	}

	/** Absolute value.
	* @return The absolute (non-negative) value of this.
	*/
	public Rational abs()
	{
		return( new Rational(a.abs(),b.abs())) ;
	}

	/** floor(): the nearest integer not greater than this.
	* @return The integer rounded towards negative infinity.
	*/
	public BigInteger floor()
	{
		/* is already integer: return the numerator
		*/
		if ( b.compareTo(BigInteger.ONE) == 0 )
			return a;
		else if ( a.compareTo(BigInteger.ZERO) > 0 )
			return a.divide(b);
		else
			return a.divide(b).subtract(BigInteger.ONE) ;
	} /* Rational.floor */

	/** ceil(): the nearest integer not smaller than this.
	* @return The integer rounded towards positive infinity.
	* @since 2010-05-26
	*/
	public BigInteger ceil()
	{
		/* is already integer: return the numerator
		*/
		if ( b.compareTo(BigInteger.ONE) == 0 )
			return a;
		else if ( a.compareTo(BigInteger.ZERO) > 0 )
			return a.divide(b).add(BigInteger.ONE) ;
		else
			return a.divide(b) ;
	} /* Rational.ceil */

	/** Remove the fractional part.
	* @return The integer rounded towards zero.
	*/
	public BigInteger trunc()
	{
		/* is already integer: return the numerator
		*/
		if ( b.compareTo(BigInteger.ONE) == 0 )
			return a;
		else 
			return a.divide(b);
	} /* Rational.trunc */

	/** Compares the value of this with another constant.
	* @param val the other constant to compare with
	* @return -1, 0 or 1 if this number is numerically less than, equal to,
	*    or greater than val.
	*/
	public int compareTo(final Rational val)
	{
		/* Since we have always kept the denominators positive,
		* simple cross-multiplying works without changing the sign.
		*/
		final BigInteger left = a.multiply(val.b) ;
		final BigInteger right = val.a.multiply(b) ;
		return left.compareTo(right) ;
	} /* Rational.compareTo */

	/** Compares the value of this with another constant.
	* @param val the other constant to compare with
	* @return -1, 0 or 1 if this number is numerically less than, equal to,
	*    or greater than val.
	*/
	public int compareTo(final BigInteger val)
	{
		final Rational val2 = new Rational(val,BigInteger.ONE) ;
		return ( compareTo(val2) ) ;
	} /* Rational.compareTo */

	/** Return a string in the format number/denom.
	* If the denominator equals 1, print just the numerator without a slash.
	* @return the human-readable version in base 10
	*/
	public String toString()
	{
		if ( b.compareTo(BigInteger.ONE) != 0)
			return( a.toString()+"/"+b.toString() ) ;
		else
			return a.toString() ;
	} /* Rational.toString */

	/** Return a double value representation.
	* @return The value with double precision.
	* @since 2008-10-26
	*/
	public double doubleValue()
	{
		/* To meet the risk of individual overflows of the exponents of
		* a separate invocation a.doubleValue() or b.doubleValue(), we divide first
		* in a BigDecimal environment and convert the result.
		*/
		BigDecimal adivb  = (new BigDecimal(a)).divide(new BigDecimal(b), MathContext.DECIMAL128) ;
		return adivb.doubleValue() ;
	} /* Rational.doubleValue */

	/** Return a float value representation.
	* @return The value with single precision.
	* @since 2009-08-06
	*/
	public float floatValue()
	{
		BigDecimal adivb  = (new BigDecimal(a)).divide(new BigDecimal(b), MathContext.DECIMAL128) ;
		return adivb.floatValue() ;
	} /* Rational.floatValue */

	/** Return a representation as BigDecimal.
	* @param mc the mathematical context which determines precision, rounding mode etc
	* @return A representation as a BigDecimal floating point number.
	* @since 2008-10-26
	*/
	public BigDecimal BigDecimalValue(MathContext mc)
	{
		/* numerator and denominator individually rephrased
		*/
		BigDecimal n = new BigDecimal(a) ;
		BigDecimal d = new BigDecimal(b) ;
		/* the problem with n.divide(d,mc) is that the apparent precision might be
		* smaller than what is set by mc if the value has a precise truncated representation.
		* 1/4 will appear as 0.25, independent of mc
		*/
		return BigDecimalMath.scalePrec(n.divide(d,mc),mc) ;
	} /* Rational.BigDecimalValue */

	/** Return a string in floating point format.
	* @param digits The precision (number of digits)
	* @return The human-readable version in base 10.
	* @since 2008-10-25
	*/
	public String toFString(int digits)
	{
		if ( b.compareTo(BigInteger.ONE) != 0)
		{
			MathContext mc = new MathContext(digits,RoundingMode.DOWN) ;
			BigDecimal f = (new BigDecimal(a)).divide(new BigDecimal(b),mc) ;
			return( f.toString() ) ;
		}
		else
			return a.toString() ;
	} /* Rational.toFString */

	/** Compares the value of this with another constant.
	* @param val The other constant to compare with
	* @return The arithmetic maximum of this and val.
	* @since 2008-10-19
	*/
	public Rational max(final Rational val)
	{
		if ( compareTo(val) > 0 )
			return this;
		else
			return val;
	} /* Rational.max */

	/** Compares the value of this with another constant.
	* @param val The other constant to compare with
	* @return The arithmetic minimum of this and val.
	* @since 2008-10-19
	*/
	public Rational min(final Rational val)
	{
		if ( compareTo(val) < 0 )
			return this;
		else
			return val;
	} /* Rational.min */

	/** Compute Pochhammer's symbol (this)_n.
	* @param n The number of product terms in the evaluation.
	* @return Gamma(this+n)/Gamma(this) = this*(this+1)*...*(this+n-1).
	* @since 2008-10-25
	*/
	public Rational Pochhammer(final BigInteger n)
	{
		if ( n.compareTo(BigInteger.ZERO) < 0 )
			return null;
		else if ( n.compareTo(BigInteger.ZERO) == 0 )
			return Rational.ONE ;
		else
		{
			/* initialize results with the current value
			*/
			Rational res = new Rational(a,b) ;
			BigInteger i = BigInteger.ONE ;
			for( ; i.compareTo(n) < 0 ; i=i.add(BigInteger.ONE) )
				res = res.multiply( add(i) ) ;
			return res;
		}
	} /* Rational.pochhammer */

	/** Compute pochhammer's symbol (this)_n.
	* @param n The number of product terms in the evaluation.
	* @return Gamma(this+n)/GAMMA(this).
	* @since 2008-11-13
	*/
	public Rational Pochhammer(int n)
	{
		return Pochhammer(BigInteger.valueOf(n)) ;
	} /* Rational.pochhammer */

	/** True if the value is integer.
	* Equivalent to the indication whether a conversion to an integer
	* can be exact.
	* @since 2010-05-26
	*/
	public boolean isBigInteger()
	{
		return ( b.abs().compareTo(BigInteger.ONE) == 0 ) ;
	} /* Rational.isBigInteger */

	/** True if the value is integer and in the range of the standard integer.
	* Equivalent to the indication whether a conversion to an integer
	* can be exact.
	* @since 2010-05-26
	*/
	public boolean isInteger()
	{
		if ( ! isBigInteger() )
			return false;
		return ( a.compareTo(MAX_INT) <= 0 && a.compareTo(MIN_INT) >= 0 ) ;
	} /* Rational.isInteger */


	/** Conversion to an integer value, if this can be done exactly.
	* @since 2011-02-13
	*/
	int intValue()
	{
		if ( ! isInteger() )
			throw new NumberFormatException("cannot convert "+toString()+" to integer.") ;
		return a.intValue() ;
	}

	/** Conversion to a BigInteger value, if this can be done exactly.
	* @since 2012-03-02
	*/
	BigInteger BigIntegerValue()
	{
		if ( ! isBigInteger() )
			throw new NumberFormatException("cannot convert "+toString()+" to BigInteger.") ;
		return a ;
	}

	/** True if the value is a fraction of two integers in the range of the standard integer.
	* @since 2010-05-26
	*/
	public boolean isIntegerFrac()
	{
		return ( a.compareTo(MAX_INT) <= 0 && a.compareTo(MIN_INT) >= 0 
			&& b.compareTo(MAX_INT) <= 0 && b.compareTo(MIN_INT) >= 0 ) ;
	} /* Rational.isIntegerFrac */

	/** The sign: 1 if the number is larger than zero, 0 if it equals zero, -1 if it is smaller than zero.
	* @return the signum of the value.
	* @since 2010-05-26
	*/
	public int signum()
	{
		return ( b.signum() * a.signum() ) ;
	} /* Rational.signum */

	/** Terminating continued fractions.
	* @return The list of a0, a1, a2,... in this =a0+1/(a1+1/(a2+1/(a3+...)))).
	*  If this here is zero, the list is empty.
	* @since 2012-03-09
	*/
	public Vector<BigInteger> cfrac()
	{
		if ( signum() < 0 )
			throw new NumberFormatException("Unsupported cfrac for negative "+this) ;
		Vector<BigInteger> cf = new Vector<BigInteger>() ;
		if ( signum() != 0)
		{
			BigInteger[] nRem = a.divideAndRemainder(b) ;
			cf.add( nRem[0]) ;
			/* recursive call : this = nRem[0]+nRem[1]/b = nRem[0] + 1/(b/nRem[1])
			*/
			if ( nRem[1].signum() != 0 )
				cf.addAll( (new Rational(b,nRem[1])).cfrac() ) ;
		}
		return cf ;
	} /* Rational.cfrac */

	/** Common lcm of the denominators of a set of rational values.
	* @param vals The list/set of the rational values.
	* @return LCM(denom of first, denom of second, ..,denom of last)
	* @since 2012-03-02
	*/
	static public BigInteger lcmDenom(final Rational[] vals)
	{
		BigInteger l = BigInteger.ONE ;
		for(int v= 0 ; v < vals.length ; v++)
			l = BigIntegerMath.lcm(l,vals[v].b) ;
		return l ;
	} /* Rational.lcmDenom */

	/** The Harmonic number at the index specified.
	* @param n the index, non-negative.
	* @return the sum of the inverses of the integers from 1 to n.
	*   H_1=1 for n=1, H_2=3/2 for n=2 etc.
	*   For values of n less than 1, zero is returned.
	* @since 2008-10-19
	*/
	static public Rational harmonic(int n)
	{
		if ( n < 1)
			return(new Rational(0,1)) ;
		else
		{
			/* start with 1 as the result
			*/
			Rational a = new Rational(1,1) ;

			/* add 1/i for i=2..n
			*/
			for( int i=2 ; i <=n ; i++)
				a = a.add(new Rational(1,i)) ;
			return a ;
		}
	} /* harmonic */

	/** Normalize to coprime numerator and denominator.
	* Also copy a negative sign of the denominator to the numerator.
	* @since 2008-10-19
	*/
	protected void normalize()
	{
		/* compute greatest common divisor of numerator and denominator
		*/
		final BigInteger g = a.gcd(b) ;
		if ( g.compareTo(BigInteger.ONE) > 0 )
		{
			a = a.divide(g) ;
			b = b.divide(g);
		}
		if ( b.compareTo(BigInteger.ZERO) == -1 )
		{
			a = a.negate() ;
			b = b.negate() ;
		}
	} /* Rational.normalize */
} /* Rational */


==> anc/src/main/java/org/nevec/rjm/RationalPoly.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.security.* ;
import java.util.* ;
import java.math.* ;

/** Ratio of two univariate polynomials with rational coefficients.
* @since 2012-03-08
* @author Richard J. Mathar
*/
public class RationalPoly
{
	/** Numerator
	*/
	RatPoly a;

	/** Denominator
	*/
	RatPoly b;

	/** Ctor with explicit numerator and denominator polynomials.
	* @param num The numerator.
	* @param den The denominator.
	*/
	public RationalPoly(RatPoly num, RatPoly den)
	{
		a = num ;
		b = den ;
	} /* ctor */

	/** Ctor with explicit numerator and denominator polynomials.
	* @param num The numerator.
	* @param den The denominator.
	*/
	public RationalPoly(BigIntegerPoly num, BigIntegerPoly den)
	{
		a = num.toRatPoly() ;
		b = den.toRatPoly() ;
	} /* ctor */

	/** Ctor with explicit numerator.
	* The denominator is set to 1.
	* @param num The numerator.
	*/
	public RationalPoly(RatPoly num)
	{
		a = num ;
		b = RatPoly.ONE ;
	} /* ctor */

	/** Subtract a constant.
	* @param oth The number to be subtracted
	* @return this-oth.
	*/
	public RationalPoly minus(Rational oth)
	{
		/* a/b -c = (a-bc)/b
		*/
		RatPoly newNum = a.subtract(b.multiply(oth)) ;
		return new RationalPoly(newNum,b) ;
	} /* minus */

	/** Subtract a constant.
	* @param oth The number to be subtracted
	* @return this-oth.
	*/
	public RationalPoly minus(BigInteger oth)
	{
		/* forward to the other signature */
		return minus(new Rational(oth)) ;
	} /* minus */

	/** Build the inverse, 1 divided by this.
	* @return 1/this.
	*/
	public RationalPoly inverse()
	{
		return new RationalPoly(b,a) ;
	} /* inverse */

} /* RationalPoly */


==> anc/src/main/java/org/nevec/rjm/Wigner3j.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.security.* ;
import java.util.* ;
import java.math.* ;


/** Exact representations of Wigner 3jm and 3nj values of half-integer arguments.
* R. J. Mathar, <a href="http://arxiv.org/abs/1102.5125">Corrigendum to "Universal factorization of ..[J. Phys. A: Math. Gen.37 (2004) 3259]"</a>
* R. J. Mathar, <a href="http://vixra.org/abs/1202.0093">Symmetries in Wigner 18-j and 21-j Symbols</a>
* @since 2011-02-15
* @author Richard J. Mathar
*/
public class Wigner3j
{
	/** Test programs.
	* This supports three types of direct evaluations:<br>
	* java -cp . org.nevec.rjm.Wigner3j 3jm 2j1+1 2j2+1 2j3+1 2m1+1 2m2+1 2m3+1<br>
	* java -cp . org.nevec.rjm.Wigner3j 6j 2j1+1 2j2+2 .. 2j6+1<br>
	* java -cp . org.nevec.rjm.Wigner3j 9j 2j1+1 2j2+2 .. 2j9+1<br>
	* The first command line argument is one of the three tags which determine
	* whether a 3jm, a 6j or a 9j symbol will be computed. The other arguments are 6 or 9 integer
	* values, which are the physical (half-integer) values multplied by 2 and augmented by 1.
	* The order of the 6 or 9 values is as reading the corresponding standard symbol
	* as first row, then second row (and for the 9j symbol) third row.
	* @param args The tag for the type of computation followed by the integer parameters.
	* @since 2011-02-15
	*/
	static public void main(String args[])
	{
		if ( args[0].compareTo("6j") == 0 )
		{
			try
			{
				String m1 = "6" ;
				String t1 = "1 2 -3 -1 5 6" ;
				String t2 = "4 -5 3 -4 -2 -6" ;
				String j = "" ;
				for (int i=1; i <= 6 ; i++)
					j += args[i]+" " ;
				BigSurdVec w = wigner3j(m1,t1,t2,j) ;
				System.out.println(w.toString()) ;
			}
			catch( Exception e)
			{
				System.out.println(e.getMessage()) ;
			}
		}
		else if ( args[0].compareTo("9j") == 0 )
		{
			try
			{
				String m1 = "9" ;
				String t1 = "1 3 2 4 6 5 7 9 8" ;
				String t2 = "2 8 5 6 3 9 7 4 1" ;
				String j = "" ;
				for (int i=1; i <= 9 ; i++)
					j += args[i]+" " ;
				BigSurdVec w = wigner3j(m1,t1,t2,j) ;
				System.out.println(w.toString()) ;
			}
			catch( Exception e)
			{
				System.out.println(e.getMessage()) ;
			}
		}
		else if ( args[0].compareTo("3jm") == 0 )
		{
			int j1 = (new Integer(args[1])).intValue() ;
			int j2 = (new Integer(args[2])).intValue() ;
			int j3 = (new Integer(args[3])).intValue() ;
			int m1 = (new Integer(args[4])).intValue() ;
			int m2 = (new Integer(args[5])).intValue() ;
			int m3 = (new Integer(args[6])).intValue() ;
			try
			{
				BigSurd w = wigner3jm(j1,j2,j3,m1,m2,m3) ;
				System.out.println(w.toString()) ;
				w =w.multiply(new BigSurd(j3+1,1)) ;
				System.out.println("CG factor sqrt"+ (j3+1) + "sign " + ((j2-j2-m3)/2) + " " + w.toString() ) ;
			}
			catch( Exception e)
			{
				System.out.println(e.getMessage()) ;
			}
		}
		else
		{
			System.out.println("usage:") ;
			System.out.println(args[0]+ " 6j 2j1+1 2j2+1 2j3+1 2j4+1 2j5+1 2j6+1") ;
			System.out.println(args[0]+ " 9j 2j1+1 2j2+1 2j3+1 2j4+1 2j5+1 2j6+1.. 2j9+1 ") ;
			System.out.println(args[0]+ " 3jm 2j1+1 2j2+1 2j3+1 2m1+1 2m2+1 2m3+1 ") ;
		}
	} /* Wigner3j.main */


	/** The Wigner 3jm symbol (j1,j2,j3,m1,m2,m3).
	* All arguments of the function are the actual parameters multiplied by 2, so
	* they all allow an integer representation.
	* @param j1 integer representing 2*j1
	* @param j2 integer representing 2*j2
	* @param j3 integer representing 2*j3
	* @param m1 integer representing 2*m1
	* @param m2 integer representing 2*m2
	* @param m3 integer representing 2*m3
	* @return The value of the symbol. Zero if any of the triangular inequalities is
	*  violated or some parameters are out of range.
	* @since 2011-02-13
	*/
	static public BigSurd wigner3jm(int j1, int j2, int j3, int m1, int m2, int m3)
	{
		Rational J1 = new Rational(j1,2) ;
		Rational J2 = new Rational(j2,2) ;
		Rational J3 = new Rational(j3,2) ;
		Rational M1 = new Rational(m1,2) ;
		Rational M2 = new Rational(m2,2) ;
		Rational M3 = new Rational(m3,2) ;
		return wigner3jm(J1,J2,J3,M1,M2,M3) ;
	} /* wigner3jm */

	/** Wigner 3jn symbol.
	* For the 6j symbol, the input of the 3 lines is  "1 2 3 1 5 6", "4 5 3 4 2 6" "2j1+1 2j2+1 2j3+1 2l1+1 2l2+1 2l3+1"
	* @param m1 The information on the number of angular momenta.
	* @param t1 The list of one half of the triads, indexing j, whitespace separated
	* @param t2 The list of the second half of the triads, indexing j, whitespace separated
	* @param j The list of the integer values of the angular momenta.
	*    They are actually the doubled j-values plus 1, whitespace separated. Only as many
	*    as announced by the m1 parameter are used; trailing numbers are ignored.
	* A. Bar-Shalom and M. Klapisch, <a href="http://dx.doi.org/10.1016/0010-4655(88)90192-0">NJGRAF...</a>, Comp. Phys Comm. 50 (3) (1988) 375
	* @return The numerical value of the symbol.
	* @since 2011-02-13
	* @since 2012-02-15 Upgraded return value to BigSurdVec
	*/
	static public BigSurdVec wigner3j(String m1, String t1, String t2, String j)
	{
		/* The first number in the line "m" is the number of angular momenta.
		* The rest of the line is ignored.
		*/
		Scanner s = new Scanner(m1) ;
		int m = s.nextInt() ;
		if ( m % 3 != 0 )
			throw new IllegalArgumentException("Angular momenta "+m+" not a multiple of three.") ;

		/* Scan the numbers in the line "j". Excess numbers beyond what
		* has been announced in the "m" line are ignored.
		*/
		int[] jvec = new int [m] ;
		int[] tvec = new int [2*m] ;

		/* the third row contains positive 2j+1.
		*/
		s = new Scanner(j) ;
		int ji=0 ;
		while( s.hasNextInt() && ji < m)
		{
			jvec[ji++] = s.nextInt() ;
			if ( jvec[ji-1] < 1 )
				throw new IllegalArgumentException("Illegal value "+ jvec[ji-1] +" for 2j+1.") ;
		}

		/* the first two rows contain signed values of indices into the j list
		*/
		s = new Scanner(t1) ;
		int ti=0 ;
		while( s.hasNextInt())
			tvec[ti++] = s.nextInt() ;

		s = new Scanner(t2) ;
		while( s.hasNextInt())
			tvec[ti++] = s.nextInt() ;

		/* Basic sanity checks. All indices in the first two lines address
		* a number in the third line, and each index occurs exactly twice.
		*/
		if ( ji % 3 != 0 )
			throw new IllegalArgumentException("j-count "+ji+" not a multiple of three.") ;
		if ( ti != 2*ji )
			throw new IllegalArgumentException("triad-count "+ti+" not twice j-count " + ji ) ;

		int[] jfreq = new int[m] ;
		for(ji =0 ; ji < jfreq.length ; ji++)
			jfreq[ji] = 0 ;

		/* maintain a 0-based index which shows where the j-value
		* has its first and second occurrence in the flattened list of triads.
		*/
		int[][] jhash = new int[m][2] ;

		for(ti =0 ; ti < 2*m ; ti++)
		{
			int t = tvec[ti] ;
			if ( t == 0 || Math.abs(t) > jvec.length )
				throw new IllegalArgumentException("Triad index "+t+" out of bounds") ;
			if ( jfreq[Math.abs(t)-1] >= 2 )
				throw new IllegalArgumentException("Node "+t+" referenced more than twice") ;
			jhash[Math.abs(t)-1][jfreq[Math.abs(t)-1]] = ti ;
			jfreq[Math.abs(t)-1]++ ;
		}

		/* Move on from the 2j+1 values of the input to the j-values.
		* Subtract one and divide through 2.
		*/
		Rational [] J = new Rational[jvec.length] ;
		for(ji=0 ; ji < jvec.length ; ji ++)
		{
			J[ji] = new Rational(jvec[ji]-1,2) ;
		}

		/* Convert the 1-based indices to 0-based indices, loosing the sign information.
		*/
		int [] triadidx = new int[tvec.length] ;
		for(ti = 0 ; ti < tvec.length; ti++)
			triadidx[ti] = Math.abs(tvec[ti])-1 ;

		/* The M-values are all null (undetermined) at the start.
		*/
		Rational [] M = new Rational[J.length] ;

		return wigner3j(tvec,J,M,triadidx) ;
	} /* wigner3j */

	/** Wigner 3jn symbol.
	* Computes sum_{mi} (-1)^(j1-m1+j2-m2+...) triad(triadidx[0..2])*triad(triadidx[3..5])*...
	* where each factor is a Wigner-3jm symbol with each sign of m_i occurring once at the
	* corresponding l-value.
	* @param tvec
	* @param J The list of J-values
	* @param M The list of M-values associated with the J. This contains null where the parameter has
	*   not yet been set by an outer loop.
	* @param triadidx 0-based indices into the list of J
	* @return The numerical value of the symbol.
	* @since 2011-02-13
	* @since 2012-02-15 Upgraded to return BigSurdVec
	*/
	static private BigSurdVec wigner3j(final int[] tvec, final Rational[] J, final Rational[] M,final int[] triadidx)
	{
		/* The result of the computation. The sum over all m-combinations of the 
		* triads.
		*/
		BigSurdVec res = new BigSurdVec() ;

		/* First step is to monitor the triangular conditions on the J.
		* If at least one is violated, the result is zero. Loop over
		* the triads.
		*/
		for(int t=0 ; t < triadidx.length ; t += 3)
		{
			/* Ensure |J[t]-J[t+1]| <= J[t+2] <= J[t]+J[t+1] */
			if ( J[triadidx[t]].subtract(J[triadidx[t+1]]).abs().compareTo( J[triadidx[t+2]]) > 0 )
				return res ;
			if ( J[triadidx[t]].add(J[triadidx[t+1]]).compareTo( J[triadidx[t+2]]) < 0 )
				return res ;
		}

		/* the index of the preferred member of the triad list.
		* Preference given to those dangling in triads where alreaday two others are fixed,
		* then to members where at least one is fixed, then to smallest associated J-values.
		*/
		int freeM = -1 ;
		int freeMrank = -1 ;
		for(int i=0 ; i < triadidx.length ; i++)
		{
			/* found an m-value which has not yet been summed over.
			*/
			if ( M[triadidx[i]] == null)
			{
				/* two cases: value is fixed implicitly because already two others values
				* are set in the triad. or it is still to maintain its own explicit loop.
				*/
				int triadn = i/3 ;
				int triadr = i%3 ;
				/* the neighbors in the triad have indices triadn*3+ (tiradr+1) mod 3 and triadn*3+(triadr+2) mod3
				*/
				int nei1 = 3*triadn+(triadr+1)%3 ;
				int nei2 = 3*triadn+(triadr+2)%3 ;

				/* found a candidate for which the two other values are already set.
				*/
				if (M[triadidx[nei1]] != null && M[triadidx[nei2]] != null)
				{
					freeM = i ;
					break;
				}
				else
				{
					/* rough work load estimator: basically (2J1+1)*(2J2+1)
					*/
					Rational wt = J[triadidx[i]].multiply(2).add(1) ;
					if (M[triadidx[nei1]] == null )
						wt = wt.multiply( J[triadidx[nei1]].multiply(2).add(1) );
					if (M[triadidx[nei2]] == null )
						wt = wt.multiply( J[triadidx[nei2]].multiply(2).add(1) );
					int thiswt = wt.intValue() ;
					if ( freeM < 0 || thiswt < freeMrank)
					{
						freeM = i ;
						freeMrank = thiswt ;
					}
				}
			}
		}

		if ( freeM >= 0)
		{
			/* found an m-value which has not yet been summed over.
			*/
			if ( M[triadidx[freeM]] == null)
			{
				Rational[] childM = new Rational[M.length] ;
				for(int ji=0 ; ji<M.length ; ji++)
					if ( M[ji] != null)
						childM[ji] = M[ji] ;

				/* two cases: value is fixed implicitly because already two others values
				* are set in the triad. or it is still to maintain its own explicit loop.
				*/
				int triadn = freeM/3 ;
				int triadr = freeM%3 ;
				/* the neighbors in the triad have indices triadn*3+ (triadr+1) mod 3 and triadn*3+(triadr+2) mod3
				*/
				int nei1 = 3*triadn+(triadr+1)%3 ;
				int nei2 = 3*triadn+(triadr+2)%3 ;
				if (M[triadidx[nei1]] == null || M[triadidx[nei2]] == null)
				{
					/* The J-value is J[triadidx[freeM]]. Loop from -J to +J, the allowed range.
					*/
					Rational newm = J[triadidx[freeM]].negate() ;
					while( newm.compareTo(J[triadidx[freeM]]) <= 0 )	
					{
						childM[triadidx[freeM]] = tvec[freeM] >0 ? newm : newm.negate() ;
						res = res.add( wigner3j(tvec,J,childM,triadidx) ) ;
						newm = newm.add(Rational.ONE) ;
					}
				}
				else
				{
					/* Set its value and the value at its companion j-value.
					* Sum of the three m-values in the triad is to be zero for a non-zero contribution.
					*/
					Rational m1 = M[triadidx[nei1]] ;
					Rational m2 = M[triadidx[nei2]] ;
					/* negate if these are the second occurrences of the J in the triads
					*/
					if ( tvec[nei1] < 0)
						m1 = m1.negate() ;
					if ( tvec[nei2] < 0)
						m2 = m2.negate() ;
					/* m3 = -(m1+m2) */
					Rational newm = tvec[freeM] > 0 ? m1.add(m2).negate() :m1.add(m2) ;
					/* No contribution if the m-value enforced by the other two entries
					* is outside the range -|J|..|J| enforced by its associated J-value. One could
					* essentially remove this branching and let wigner3j() decide on this,
					* but this is inefficient.
					*/
					if ( newm.abs().compareTo( J[triadidx[freeM]] ) <= 0 )
					{
						childM[triadidx[freeM]] = newm ;
						res = res.add( wigner3j(tvec,J,childM,triadidx) ) ;
					}
						/* zero contribution if this m-value cannot be set to any
						* value compatible with the triangular conditions.
						*/
				}
				return res ;
			}
		}

		/* reached the bottom of the loop where all M-values are assigned.
		* Build the product over all Wigner-3jm values and the associated sign.
		*/
		res = BigSurdVec.ONE ;
		for (int ji = 0 ; ji < triadidx.length ; ji += 3)
		{
			Rational m1 = M[triadidx[ji]] ;
			Rational m2 = M[triadidx[ji+1]] ;
			Rational m3 = M[triadidx[ji+2]] ;
			/* negate if these are associated with in-flowing vectors in the triads
			*/
			if ( tvec[ji] < 0)
				m1 = m1.negate() ;
			if ( tvec[ji+1] < 0)
				m2 = m2.negate() ;
			if ( tvec[ji+2] < 0)
				m3 = m3.negate() ;
			res = res.multiply( wigner3jm( J[triadidx[ji]], J[triadidx[ji+1]], J[triadidx[ji+2]], m1,m2,m3 ) );

			/* if a partial product yields zero, the total product is zero, too, and
			* offers an early exit.
			*/
			if ( res.signum() == 0 )
				return BigSurdVec.ZERO ;
		}
		/* The overal sign is product_{J-Mpairs} (-1)^(J-M). This is an integer because all the J-M are integer.
		*/
		Rational sig = new Rational() ;
		for(int ji=0 ; ji < J.length ; ji++)
			sig = sig.add(J[ji]).subtract(M[ji]) ;
		/* sign depends on the sum being even or odd. We assume that "sig" is integer and
		* look only at the numerator */
		if ( sig.a.abs().testBit(0) )
			res = res.negate() ;
		return res ;
	} /* wigner3j */

	/** The Wigner 3jm symbol (j1,j2,j3,m1,m2,m3).
	* Warning: there is no check that each argument is indeed half-integer.
	* @param j1 integer or half-integer j1
	* @param j2 integer or half-integer j2
	* @param j3 integer or half-integer j3
	* @param m1 integer or half-integer m1
	* @param m2 integer or half-integer m2
	* @param m3 integer or half-integer m3
	* @return The value of the symbol. Zero if any of the triangular inequalities is
	*  violated or some parameters are out of range.
	* @since 2011-02-13
	*/
	static protected BigSurd wigner3jm(Rational j1, Rational j2, Rational j3, Rational m1, Rational m2, Rational m3)
	{
		/* Check that m1+m2+m3 = 0 
		*/
		if ( m1.add(m2).add(m3).signum() != 0 )
			return BigSurd.ZERO ;

		/* Check that j1+j2+j3 is integer
		*/
		if ( j1.add(j2).add(j3).isBigInteger() == false )
			return BigSurd.ZERO ;

		/* Check that |j1-j2|<=j3 <= |j1+j2|
		*/
		Rational j1m2 = j1.subtract(j2) ;
		if ( j1m2.abs().compareTo(j3) > 0 )
			return BigSurd.ZERO ;
		Rational j1p2 = j1.add(j2) ;
		if ( j1p2.abs().compareTo(j3) < 0 )
			return BigSurd.ZERO ;

		/* Check that |m_i| <= j_i
		*/
		if ( m1.abs().compareTo(j1) > 0 || m2.abs().compareTo(j2) > 0 || m3.abs().compareTo(j3) > 0 )
			return BigSurd.ZERO ;

		/* Check that m_i-j_i are integer.
		*/
		if ( ! m1.subtract(j1).isBigInteger() || ! m2.subtract(j2).isBigInteger() || ! m3.subtract(j3).isBigInteger() )
			return BigSurd.ZERO ;

		/* (-)^(j1-j2-m3)*delta(-m3,m1+m2)*sqrt[ (j3+j1-j2)! (j3-j1+j2)! (j1+j2-j3)! /(j1+j2+j3+1)! 
		*                              *(j3-m)!*(j3+m)!(j1-m1)!*(j1+m1)!*(j2-m2)!*(j2+m2)!]
		*				*sum_k (-1)^k/[k!(j1+j2-j3-k)!(j1-m1-k)!(j2+m2-k)!(j3-j2+m1+k)!)*(j3-j1-m2+k)!]
		*/

		/* It is tacitly assumed that all the major j_i, m_i values are in the integer range.
		* This is implicitly plausible since otherwise the execution times of the following loop over the k-values
		* would be immense.	
		*/
		int j1j2jk = j1p2.subtract(j3).intValue() ;
		int j1m1k = j1.subtract(m1).intValue() ;
		int j2m2k = j2.add(m2).intValue() ;
		int jj2m1k = j3.subtract(j2).add(m1).intValue() ;
		int jj1m2k = j3.subtract(j1).subtract(m2).intValue() ;

		int k = Math.max(0,-jj2m1k) ;
		k = Math.max(k,-jj1m2k) ;
		if ( k > 0 )
		{
			j1j2jk -= k ;
			j1m1k -= k ;
			j2m2k -= k ;
			jj2m1k += k ;
			jj1m2k += k ;
		}

		Factorial f = new Factorial() ;
		Rational sumk = new Rational() ;
		while ( true)
		{
			BigInteger d = f.at(k)
				.multiply(f.at(j1j2jk))
				.multiply(f.at(j1m1k))
				.multiply(f.at(j2m2k)) 
				.multiply(f.at(jj2m1k))
				.multiply(f.at(jj1m2k)) ;
			if ( k % 2 == 0)
				sumk = sumk.add(new Rational(BigInteger.ONE,d)) ;
			else
				sumk = sumk.subtract(new Rational(BigInteger.ONE,d)) ;
			j1j2jk-- ;
			j1m1k-- ;
			j2m2k-- ;
			jj2m1k++ ;
			jj1m2k++ ;
			if ( j1j2jk <0 || j1m1k < 0 || j2m2k < 0 )
				break;
			k++ ;
		}
		/* sign factor (-1)^(j1-j2-m3)
		*/
		if ( j1m2.subtract(m3).intValue() %2 != 0 )
			sumk = sumk.negate() ;

		k = j1m2.add(j3).intValue() ;
		BigInteger s = f.at(k) ;
		k = j3.subtract(j1m2).intValue() ; s = s.multiply(f.at(k)) ;
		k = j1p2.subtract(j3).intValue() ; s = s.multiply(f.at(k)) ;
		k = j3.add(m3).intValue() ; s = s.multiply(f.at(k)) ;
		k = j3.subtract(m3).intValue() ; s = s.multiply(f.at(k)) ;
		k = j1.add(m1).intValue() ; s = s.multiply(f.at(k)) ;
		k = j1.subtract(m1).intValue() ; s = s.multiply(f.at(k)) ;
		k = j2.add(m2).intValue() ; s = s.multiply(f.at(k)) ;
		k = j2.subtract(m2).intValue() ; s = s.multiply(f.at(k)) ;
		k = j1p2.add(j3).intValue() ; k++ ;
		Rational disc = new Rational( s, f.at(k) ) ;
		return new BigSurd(sumk,disc) ;
	} /* wigner3jm */


} /* Wigner3j */


==> anc/src/main/java/org/nevec/rjm/Wigner3jGUI.java <==
package org.nevec.rjm ;

import java.applet.* ;
import java.awt.* ;
import java.awt.event.* ;
import javax.swing.* ;
import javax.swing.event.* ;

import java.lang.* ;
import java.security.* ;
import java.util.* ;
import java.math.* ;


/** An interactive interface to the Wigner3j class.
* The GUI allows to preselect one of the symbols if the number of j-terms is small
* (6j up to 15j), or to enter any other connectivity for the triads of j-values.
* The actual j-values are entered as integers (2j+1) and the computation of one
* value (in exact square root representation) is started manually.
* @since 2011-02-15
*/
public class Wigner3jGUI implements ActionListener, ListSelectionListener
{
	/** The master window of the session
	*/
	JFrame fram ;

	/* global labels
	*/
	Label Lbl0 ;
	Label Lbl1 ;

	JButton sear ;
	JList searJ ;
	String[] searOpt = {"6j","9j","12j 1st","12j 2nd (not symm)","15j 1st","15j 2nd", "15j 3rd", "15j 4th","15j 5th"} ;

	/** Field with the triads inputs
	*/
	TextArea inpGtria ;

	/** Field with the J-value inputs
	*/
	TextArea inpGjval ;

	/** Field of the outputs.
	*/
	TextArea outG ;

	GridBagLayout gridbag ;
	GridBagConstraints gridconstr ;

	/**
	* @since 2011-02-15
	*/
	public void init()
	{
		fram =new JFrame("Wigner3jGUI") ;

		Lbl0 = new Label("Input: (Triads upper area, values 2J+1 second area") ;
		Lbl1 = new Label("Output:") ;
	
		sear = new JButton("Compute") ;
		sear.setActionCommand("compute") ;
		sear.addActionListener(this) ;
		sear.setToolTipText("Compute a general 3jn  value") ;
	
		searJ = new JList(searOpt) ;
		searJ.setLayoutOrientation(JList.HORIZONTAL_WRAP) ;
		searJ.addListSelectionListener(this) ;
	
		Font defFont = new Font("Monospaced",Font.PLAIN,11) ;

		fram.setBackground(new Color(250,250,250)) ;
		fram.setForeground(new Color(0,0,0)) ;
		Color fg = new Color(0,200,0) ;
		Color bg = new Color(10,10,10) ;

		gridbag = new GridBagLayout() ; 
		fram.setLayout(gridbag) ;

		gridconstr =new GridBagConstraints();
		gridconstr.gridx = 0 ;
		gridconstr.gridy = GridBagConstraints.RELATIVE ;

		inpGtria = new TextArea("",4,80) ;
		inpGtria.setFont(defFont) ;
		inpGtria.setForeground(fg) ;
		inpGtria.setBackground(bg) ;

		inpGjval = new TextArea("",10,80) ;
		inpGjval.setFont(defFont) ;
		inpGjval.setForeground(fg) ;
		inpGjval.setBackground(bg) ;

		outG = new TextArea("",12,80) ;
		outG.setEditable(false) ;
		outG.setFont(defFont) ;
		outG.setForeground(fg) ;
		outG.setBackground(bg) ;

		fram.add(Lbl0) ;
		gridbag.setConstraints(Lbl0,gridconstr) ;

		fram.add(inpGtria) ;
		gridbag.setConstraints(inpGtria,gridconstr) ;

		fram.add(inpGjval) ;
		gridbag.setConstraints(inpGjval,gridconstr) ;

		fram.add(sear) ;
		gridbag.setConstraints(sear,gridconstr) ;
		fram.add(searJ) ;
		gridbag.setConstraints(searJ,gridconstr) ;

		fram.add(Lbl1) ;
		gridbag.setConstraints(Lbl1,gridconstr) ;

		fram.add(outG) ;
		gridbag.setConstraints(outG,gridconstr) ;

		fram.pack();
		fram.setVisible(true);
	} /* init */

	/** 
	* @since 2010-08-27
	*/
	public void compute()
	{
		String tr = inpGtria.getText() ;
		String[] trias = new String[4] ;

		/* Read the trias configuration from inpGtria into trias[0..2], skipping lines
		* that start with a hash mark.
		*/
		Scanner s = new Scanner(tr) ;
		for(int l=0 ; l < 3 ; )
		{
			try
			{
				trias[l] = s.nextLine().trim() ;
				if ( ! trias[l].startsWith("#") )
					l++ ;
			}
			catch(Exception e)
			{
				outG.setText("ERROR: less than 3 lines in the triad definition") ;
				return ;
			}
		}
		/* Read the J values from inpGjval into trias[3] in a loop
		*/
		String j = inpGjval.getText() ;
		s = new Scanner(j) ;
		while ( true)
		{
			try
			{
				trias[3] = s.nextLine().trim() ;
			}
			catch(Exception e)
			{
				return ;
			}
			if ( ! trias[3].startsWith("#") )
			{
				try {
					BigSurdVec w = Wigner3j.wigner3j(trias[0],trias[1],trias[2],trias[3]) ;
					outG.append(w.toString()+ " = " + w.doubleValue()) ;
				}
				catch (Exception e)
				{
					outG.append(e.toString()) ;
					e.printStackTrace() ;
				}
				outG.append(" # J = ") ;
				Scanner num = new Scanner(trias[3]) ;
				while( num.hasNextInt() )
				{
					int twoj1 = num.nextInt() ;
					Rational jfrac = new Rational(twoj1-1,2) ;
					outG.append(jfrac.toString() + " ") ;
				}
				outG.append("\n") ;
			}
		}
	} /* compute */

	/** Interpreter parser loop.
	* @param e the information on which button had been pressed in the GUI
	* @since 2011-02-15
	*/
	public void actionPerformed(ActionEvent e)
	{
                String lin = e.getActionCommand() ;
		/* debugging
                System.out.println("Ac"+e.paramString()) ;
                System.out.println(lin) ;
		*/
		if ( lin == "compute")
		{
			outG.setText("") ;
			compute() ;
		}
	} /* actionPerformed */

	/** Interpreter parser loop.
	* @param e the information on which of the 3jn templates had been selected in the Menu
	* @since 2011-02-18
	*/
	public void valueChanged(ListSelectionEvent e)
	{
		switch( searJ.getMinSelectionIndex() )
		{
		case 0:
			inpGtria.setText("6\n") ;
			inpGtria.append("1 2 -3 -1 5 6\n") ;
			inpGtria.append("4 -5 3 -4 -2 -6") ;
			outG.setText("") ;
			break;
		case 1:
			/* Yutsis Figure 18.1 index map.
			* j1=1, j2=2, j3=3
			* k1=4, k2=5, k3=6
			* l1=7, l2=8, l3=9
			*/
			inpGtria.setText("9\n") ;
			inpGtria.append("1 3 2 4 6 5 7 9 8 # (j1 j3 j2) (k1 k3 k2) (l1 l3 l2)\n") ;
			inpGtria.append("-2 -8 -5 -6 -3 -9 -7 -4 -1 # (j2 l2 k2) (k3 j3 l3) (l1 k1 j1)") ;
			outG.setText("") ;
			break;
		case 2:
			/* Yutsis Figure 19.1 and 19.2, index map, including the sign reveral of the l.
			* Assume input order j1..j4, l1..l4, k1..k4.
			* j1=1, j2=2, j3=3, j4=4
			* l1=5, l2=6, l3=7, l4=8
			* k1=9, k2=10, k3=11, k4=12
			*/
			inpGtria.setText("12\n") ;
			inpGtria.append("1 12 -8 -1 5 -2 2 6 -3 3 7 -4 # (j1 k4 l4) (j1 l1 j2) (j2 l2 j3) (j3 l3 j4)\n") ;
			inpGtria.append("4 8 -9 9 -5 -10 10 -6 -11 11 -7 -12 # (j4 l4 k1) (k1 l1 k2) (k2 l2 k3) (k3 l3 k4)") ;
			outG.setText("") ;
			break;
		case 3:
			inpGtria.setText("12\n") ;
			inpGtria.append("1 5 9 -9 -2 -7 2 11 8 -8 -12 -4 # (j1 l1 k1) (k1 j2 l3 ) (j2 k3 l4) (l4 k4 j4)\n") ;
			inpGtria.append("4 7 10 -10 -3 -5 3 6 12 -6 -11 -1 # (j4 l3 k2) (k2 j3 l1) (j3 l2 k4) (l2 k3 j1)") ;
			outG.setText("") ;
			break;
		case 4:
			/* Yutsis Figure 20.2 to 20.3, index map.
			* j1=1, j2=2, j3=3, j4=4, j5=5
			* l1=6, l2=7, l3=8, l4=9, l5=10
			* k1=11, k2=12, k3=13, k4=14, k5=15
			*/
			inpGtria.setText("15\n") ;
			inpGtria.append("1 -6 2 -2 -7 3 -3 -8 4 -4 -9 5 -5 -10 11 # (j1 l1 j2)(j2 l2 j3)(j3 l3 j4)(j4 l4 j5)(j5 l5 k1)\n") ;
			inpGtria.append("-11 6 12 -12 7 13 -13 8 14 -14 9 15 -15 10 -1 # (k1 l1 k2)(k2 l2 k3)(k3 l3 k4)(k4 l4 k5)(k5 l5 j1)") ;
			outG.setText("") ;
			break;
		case 5:
			inpGtria.setText("15\n") ;
			inpGtria.append("-1 -6 2 -2 -7 3 -3 -8 4 -4 -9 5 1 -5 -10 # (j1 l1 j2)(j2 l2 j3)(j3 l3 j4)(j4 l4 j5)(j1 j5 l5)\n") ;
			inpGtria.append("11 -15 10 9 15 -14 8 14 -13 7 13 -12 6 12 -11 # (k1 k5 l5)(l4 k5 k4)(l3 k4 k3)(l2 k3 k2)(l1 k2 k1)") ;
			outG.setText("") ;
			break;
		case 6:
			/* Yutsis Figure 20.4a, index map.
			* k1=1, k1'=2, k=3, k'=4, k2=5, k2'=6
			* p1=7, p=8, p2=9,
			* j1=10, j1'=11 j=12 j'=13 j2=14 j2'=15
			*/
			inpGtria.setText("15\n") ;
			inpGtria.append("-13 -12 -8 12 14 10 -10 -1 7 -7 -11 -2 2 4 6 # (j' j p)(j j2 j1)(j1 k1 p1)(p1 j1' k1')(k1' k' k2')\n") ;
			inpGtria.append("-4 -3 8 1 3 5 -14 -5 9 -15 -6 -9 15 11 13 # (k' k p)(k1 k k2)(j2 k2 p2)(j2' k2' p2)(j2' j1' j')") ;
			outG.setText("") ;
			break;
		case 7:
			/* Yutsis Figure 20.5a, index map.
			* j1=1, k1=2 s1=3 k1'=4 j1'=5
			* p=6 l=7 s=8 l'=9 p'=10
			* j2=11 k2=12 s2=13 k2'=14 j2'=15
			*/
			inpGtria.setText("15\n") ;
			inpGtria.append("-14 -12 -8 12 11 -10 -11 13 -7 7 -1 3 2 1 6 # (k2' k2 s)(k2 j2 p')(j2 s2 l)(l j1 s1)(k1 j1 p)\n") ;
			inpGtria.append("-4 -2 8 10 4 5 9 -5 -3 -13 -9 -15 15 -6 14 # (k1' k1 s)(p' k1' j1')(l' j1' s1)(s2 l' j2')(j2' p k2')") ;
			outG.setText("") ;
			break;
		case 8:
			/* Yutsis Figure 20.6, index map.
			* k1=1 k1'=2 j1=3 l1=4 l1'=5
			* k2=6 k2'=7 j2=8 l2=9 l2'=10
			* k3=11 k3'=12 j3=13 l3=14 l3'=15
			*/
			inpGtria.setText("15\n") ;
			inpGtria.append("-15 1 -7 -4 -11 7 5 4 -3 -12 -5 6 12 -9 -1 # (l3' k1 k2')(l1 k3 k2')(l1' l1 j1)(k3' l1' k2)(k3' l2 k1)\n") ;
			inpGtria.append("9 -8 10 -10 11 -2 -14 -6 2 14 -13 15 3 8 13 # (l2 j2 l2')(l2' k3 k1')(l3 k2 k1')(l3 j3 l3')(j1 j2 j3)") ;
			outG.setText("") ;
			break;
		}
	} /* valueChanged */

        /** Main entry point.
        * not taking any command line options:<br>
        * java -cp org-nevec-rjm-5.315.jar org.nevec.rjm.Wigner3jGUI<br>
        * @param args There are no arguments or command line options.
        * @since 2012-02-16
        */
        public static void main(String[] args)
        {
		Wigner3jGUI g = new Wigner3jGUI() ;
		g.init() ;
        } /* main */

} /* Wigner3jGUI */


==> anc/src/test/java/org/nevec/rjm/TestBigIntegerPoly.java <==
package org.nevec.rjm ;

import java.util.* ;
import java.math.* ;
import junit.framework.TestCase ;


/** Polynomials with integer coefficients
* @since 2026-11-16
* @author Richard J. Mathar
*/
public class TestBigIntegerPoly extends TestCase
{
	/** Test factorization into smaller polynomials
	*/
	public void testFactorize()
	{
		/* Test factorization of 4+7x+7x^2+3x^3 = (4+3*x)(1+x+x^2)
		*/
		BigIntegerPoly a= new BigIntegerPoly("4,7,7,3") ;
		Vector<BigIntegerPoly> facts = a.factorize() ;
		BigIntegerPoly f = new BigIntegerPoly("4,3") ;
		assertTrue(facts.elementAt(0).equals(f)) ;

		/* Test factorization of 1+x+2x^2+x^3+x^4 = (1+x^2)*(1+x+x^2)
		*/
		a= new BigIntegerPoly("1,1,2,1,1") ;
		facts = a.factorize() ;
		f = new BigIntegerPoly("1,1,1") ;
		assertTrue(facts.elementAt(0).equals(f)) ;




		/* test factorization 192+144*x-156*x^2-141*x^3-36*x^4-3x^5 = 
		* -3(x-1)(x+1)(4+x)^3 into 5 linear factors (the constant 3 is not split),
		* so we count -1+x, 1+x, 4+x, 4+x and 12+3*x
		*/
		a= new BigIntegerPoly("192,144,-156,-141,-36,-3") ;
		facts = a.factorize() ;
		/*
		for(int i=0 ; i < facts.size() ; i++)
			System.out.println(" facts " +  i+ " " +  facts.elementAt(i)) ;
		*/
		assertEquals(facts.size(),5) ;
	} /* TestFactorize */

} /* TestBigIntegerPoly */


==> anc/src/test/java/org/nevec/rjm/TestFactorial.java <==
package org.nevec.rjm ;

import java.util.* ;
import java.math.* ;
import junit.framework.TestCase ;


/** Factorials.
* @since 2026-11-16
* @author Richard J. Mathar
*/
public class TestFactorial extends TestCase
{
	/** ctor().
	* Initialize the vector of the factorials with 0!=1 and 1!=1.
	*/
	public void testAt()
	{
		Factorial f = new Factorial() ;
		BigInteger at10 = f.at(10) ;
		BigInteger f10 = new BigInteger("3628800") ;
		assertEquals(at10,f10) ;
	} /* TestAt */

} /* TestFactorial */


==> anc/src/test/java/org/nevec/rjm/TestPrime.java <==
package org.nevec.rjm ;

import java.util.* ;
import java.math.* ;
import junit.framework.TestCase ;


/** Prime numbers.
* @since 2026-11-18
* @author Richard J. Mathar
*/
public class TestPrime extends TestCase
{
	/** Test a correct evaulat of the the 99th prime
	*/
	public void testAt()
	{
		Prime p = new Prime() ;
		/* to get the first prime we need at(0), to get the 99th prime we need at(98)
		*/
		BigInteger at99 = p.at(98) ;
		BigInteger pexp = new BigInteger("523") ;

		assertTrue( at99.equals(pexp) ) ;
	} /* TestAt */

	/** Test a correct evaulat of the prime after 999
	*/
	public void testNextPrime()
	{
		Prime p = new Prime() ;
		/* the next prime after 999 is 1009.
		*/
		BigInteger n999 = p.nextprime(999) ;
		BigInteger pexp = new BigInteger("1009") ;

		assertTrue( n999.equals(pexp) ) ;
	} /* TestAt */

} /* TestPrime */

